Directed flow at midrapidity in sqrt(s_NN)=2.76 TeV Pb+Pb collisions

We analyze published data from the ALICE Collaboration in order to obtain the first extraction of the recently-proposed rapidity-even directed flow observable v1. An accounting of the correlation due to the conservation of transverse momentum restores the factorization seen by ALICE in all other Fourier harmonics and thus indicates that the remaining correlation gives a reliable measurement of directed flow. We then carry out the first viscous hydrodynamic calculation of directed flow, and show that it is less sensitive to viscosity than higher harmonics. This allows for a direct extraction of the dipole asymmetry of the initial state, providing a strict constraint on the non-equilibrium dynamics of the early-time system. A prediction is then made for v1 in Au-Au collisions at RHIC.

==> anc/ALICE/centrality10 <==
0-10% 0.411 0.329 0.000208 4.76e-06 3.5e-06
0-10% 0.615 0.37 0.000211 4.08e-06 3.62e-06
0-10% 0.656 0.574 0.000193 6.98e-06 4.71e-06
0-10% 0.865 0.37 0.000161 5.21e-06 4.06e-06
0-10% 0.865 0.615 0.000147 6.31e-06 3.34e-06
0-10% 0.906 0.823 8.82e-05 1.14e-05 5.82e-06
0-10% 1.21 0.37 4.41e-05 5.23e-06 3.24e-06
0-10% 1.21 0.615 4.3e-05 6.34e-06 3.7e-06
0-10% 1.21 0.865 5.63e-07 8.1e-06 3.98e-06
0-10% 1.29 1.13 -2.41e-05 1.15e-05 6.56e-06
0-10% 1.71 0.37 -0.000178 8.5e-06 3.2e-06
0-10% 1.71 0.615 -0.000192 1.03e-05 6.79e-06
0-10% 1.71 0.865 -0.000166 1.32e-05 5.86e-06
0-10% 1.71 1.21 -7.42e-05 1.32e-05 4.67e-06
0-10% 1.79 1.63 8.69e-05 3.04e-05 2.41e-05
0-10% 2.21 0.37 -0.000437 1.4e-05 8.45e-06
0-10% 2.21 0.615 -0.000519 1.7e-05 1.13e-05
0-10% 2.21 0.865 -0.000458 2.17e-05 1.36e-05
0-10% 2.21 1.21 -0.000168 2.18e-05 1.18e-05
0-10% 2.21 1.71 0.000333 3.55e-05 1.58e-05
0-10% 2.29 2.13 0.000957 8.26e-05 5.49e-05
0-10% 2.71 0.37 -0.000797 2.32e-05 1.55e-05
0-10% 2.71 0.615 -0.000849 2.81e-05 1.8e-05
0-10% 2.71 0.865 -0.000722 3.59e-05 2.88e-05
0-10% 2.71 1.21 -0.000323 3.61e-05 2.71e-05
0-10% 2.71 1.71 0.000584 5.87e-05 3.57e-05
0-10% 2.71 2.21 0.00158 9.67e-05 6.63e-05
0-10% 2.79 2.63 0.00248 0.000226 0.000109
0-10% 3.35 0.37 -0.00108 3.18e-05 2.25e-05
0-10% 3.35 0.615 -0.00127 3.86e-05 2.57e-05
0-10% 3.35 0.865 -0.00101 4.94e-05 3.14e-05
0-10% 3.35 1.21 -0.000601 4.96e-05 3.1e-05
0-10% 3.35 1.71 0.000766 8.07e-05 2.98e-05
0-10% 3.35 2.21 0.00254 0.000133 8.3e-05
0-10% 3.35 2.71 0.00399 0.00022 0.000163
0-10% 3.51  3.2 0.00616 0.000428 0.000313
0-10% 4.38 0.37 -0.00151 7.46e-05 3.55e-05
0-10% 4.38 0.615 -0.00162 9.04e-05 5.52e-05
0-10% 4.38 0.865 -0.00148 0.000116 7.31e-05
0-10% 4.38 1.21 -0.000762 0.000116 7.4e-05
0-10% 4.38 1.71 0.000307 0.000189 0.000128
0-10% 4.38 2.21 0.00274 0.000311 0.000167
0-10% 4.38 2.71 0.00451 0.000515 0.000243
0-10% 4.38 3.35 0.00765 0.000707 0.000401
0-10% 4.54 4.22 0.00168 0.00234 0.00115
0-10%  5.4 0.37 -0.00159 0.000145 9.97e-05
0-10%  5.4 0.615 -0.00232 0.000175 8.98e-05
0-10%  5.4 0.865 -0.00133 0.000224 0.000136
0-10%  5.4 1.21 -0.00118 0.000225 0.000122
0-10%  5.4 1.71 0.000451 0.000365 0.000261
0-10%  5.4 2.21 0.00227 0.000602 0.000325
0-10%  5.4 2.71 0.00208 0.000998 0.000593
0-10% 5.41 3.35 0.00608 0.00137 0.000613
0-10% 5.41 4.38 0.00168 0.00322 0.00157
0-10% 5.57 5.25 0.00916 0.00887 0.00521
0-10% 6.76 0.37 -0.00153 0.000195 0.000102
0-10% 6.76 0.615 -0.00223 0.000237 8.19e-05
0-10% 6.76 0.865 -0.00224 0.000303 7.72e-05
0-10% 6.76 1.21 -0.00202 0.000304 0.000205
0-10% 6.76 1.71 -0.000716 0.000493 0.000241
0-10% 6.76 2.21 -0.00054 0.000814 0.000449
0-10% 6.76 2.71 0.000108 0.00134 0.000815
0-10% 6.76 3.35 0.00211 0.00185 0.000822
0-10% 6.76 4.38 -0.00123 0.00431 0.00241
0-10% 6.77 5.42 -0.0253 0.0085 0.00347
0-10% 7.11 6.47 -0.0337 0.0162 0.0086
0-10% 9.93 0.37 -0.00174 0.000298 0.000159
0-10% 9.93 0.615 -0.00225 0.000361 0.000206
0-10% 9.94 0.865 -0.00297 0.000462 0.00019
0-10% 9.94 1.21 -0.00304 0.000464 0.000207
0-10% 9.93 1.71 -0.00414 0.000752 0.00037
0-10% 9.93 2.21 -0.00162 0.00124 0.000724
0-10% 9.93 2.71 -0.00355 0.00205 0.001
0-10% 9.94 3.36 -0.00405 0.00283 0.00177
0-10% 9.99 4.39 -0.0144 0.00657 0.00316
0-10%   10 5.41 -0.0623 0.0132 0.00862
0-10%   10 6.79 -0.0952 0.0188 0.0131
0-10% 11.1 9.16 -0.101 0.0525 0.0479


==> anc/ALICE/centrality20 <==
10-20% 0.411 0.329 0.000259 4.46e-06 4.26e-06
10-20% 0.615 0.37 0.000255 3.83e-06 3.27e-06
10-20% 0.656 0.574 0.00025 6.57e-06 6.11e-06
10-20% 0.865 0.37 0.000204 4.9e-06 3.2e-06
10-20% 0.865 0.615 0.000192 5.95e-06 3.69e-06
10-20% 0.906 0.823 0.00013 1.08e-05 6.06e-06
10-20% 1.21 0.37 5.06e-05 4.91e-06 3.37e-06
10-20% 1.21 0.615 3.37e-05 5.97e-06 2.49e-06
10-20% 1.21 0.865 1.11e-06 7.64e-06 5.48e-06
10-20% 1.29 1.13 -5.43e-05 1.09e-05 6.58e-06
10-20% 1.71 0.37 -0.000225 7.98e-06 5.17e-06
10-20% 1.71 0.615 -0.000257 9.7e-06 6.29e-06
10-20% 1.71 0.865 -0.000212 1.24e-05 7.31e-06
10-20% 1.71 1.21 -0.000148 1.25e-05 6.98e-06
10-20% 1.79 1.63 3.13e-05 2.87e-05 1.09e-05
10-20% 2.21 0.37 -0.000577 1.31e-05 7.39e-06
10-20% 2.21 0.615 -0.000624 1.59e-05 1.11e-05
10-20% 2.21 0.865 -0.000566 2.04e-05 1.48e-05
10-20% 2.21 1.21 -0.000275 2.05e-05 1.14e-05
10-20% 2.21 1.71 0.000345 3.34e-05 2.75e-05
10-20% 2.29 2.13 0.00108 7.75e-05 4.74e-05
10-20% 2.71 0.37 -0.000976 2.15e-05 1.64e-05
10-20% 2.71 0.615 -0.00109 2.62e-05 1.97e-05
10-20% 2.71 0.865 -0.000869 3.35e-05 2.07e-05
10-20% 2.71 1.21 -0.000465 3.37e-05 1.99e-05
10-20% 2.71 1.71 0.00057 5.48e-05 3.63e-05
10-20% 2.71 2.21 0.00196 9.02e-05 7.43e-05
10-20% 2.79 2.63 0.00379 0.00021 0.000165
10-20% 3.36 0.37 -0.00144 2.92e-05 2.19e-05
10-20% 3.36 0.615 -0.00162 3.55e-05 3.38e-05
10-20% 3.36 0.865 -0.00136 4.54e-05 2.64e-05
10-20% 3.36 1.21 -0.0007 4.57e-05 2.75e-05
10-20% 3.36 1.71 0.000808 7.43e-05 5.51e-05
10-20% 3.36 2.21 0.0025 0.000122 7.95e-05
10-20% 3.36 2.71 0.00463 0.000201 0.000189
10-20% 3.51 3.21 0.0058 0.000386 0.00027
10-20% 4.38 0.37 -0.00176 6.65e-05 3.18e-05
10-20% 4.38 0.615 -0.00202 8.08e-05 5.51e-05
10-20% 4.38 0.865 -0.002 0.000103 5.74e-05
10-20% 4.38 1.21 -0.00114 0.000104 3.58e-05
10-20% 4.38 1.71 0.000241 0.000169 8.36e-05
10-20% 4.38 2.21 0.00247 0.000278 0.000169
10-20% 4.38 2.71 0.00452 0.000458 0.000222
10-20% 4.38 3.36 0.0064 0.000621 0.000369
10-20% 4.54 4.23 0.00307 0.002 0.00111
10-20% 5.41 0.37 -0.0021 0.000126 6.7e-05
10-20% 5.41 0.615 -0.00239 0.000153 8.79e-05
10-20% 5.41 0.865 -0.00252 0.000196 8.56e-05
10-20% 5.41 1.21 -0.00177 0.000197 0.000105
10-20% 5.41 1.71 -0.000424 0.000321 0.000171
10-20% 5.41 2.21 0.000942 0.000527 0.000284
10-20% 5.41 2.71 0.0036 0.000865 0.000492
10-20% 5.41 3.36 0.00408 0.00118 0.000579
10-20% 5.41 4.39 -0.00318 0.00268 0.00123
10-20% 5.58 5.25 -0.00905 0.00726 0.00329
10-20% 6.75 0.37 -0.00189 0.00017 6.69e-05
10-20% 6.75 0.615 -0.00242 0.000207 0.000121
10-20% 6.75 0.865 -0.00215 0.000265 0.000164
10-20% 6.75 1.21 -0.00244 0.000265 0.00018
10-20% 6.75 1.71 -0.00143 0.000431 0.000222
10-20% 6.75 2.21 -0.00139 0.000709 0.000311
10-20% 6.75 2.71 -0.00294 0.00116 0.000851
10-20% 6.75 3.36 -0.00162 0.00158 0.000693
10-20% 6.76 4.39 -0.00435 0.00361 0.00114
10-20% 6.77 5.42 -0.0338 0.00681 0.0054
10-20%  7.1 6.46 -0.0704 0.0136 0.0118
10-20% 9.87 0.37 -0.00241 0.000262 0.000141
10-20% 9.87 0.615 -0.00295 0.000318 0.000172
10-20% 9.87 0.865 -0.00289 0.000407 0.000186
10-20% 9.87 1.21 -0.00376 0.000408 0.000281
10-20% 9.87 1.71 -0.00489 0.000663 0.000429
10-20% 9.87 2.21 -0.00383 0.00109 0.000584
10-20% 9.87 2.71 -0.00447 0.00179 0.000848
10-20% 9.87 3.36 -0.0123 0.00243 0.00153
10-20% 9.89 4.39 -0.0225 0.00556 0.00366
10-20% 9.94 5.42 -0.083 0.0107 0.0086
10-20%   10 6.81 -0.14 0.0149 0.0183
10-20% 11.1 9.21 -0.216 0.0338 0.0398


==> anc/ALICE/centrality30 <==
20-30% 0.411 0.329 0.000341 5.71e-06 4.95e-06
20-30% 0.615 0.37 0.000333 4.93e-06 4.3e-06
20-30% 0.656 0.574 0.000303 8.51e-06 5.55e-06
20-30% 0.865 0.37 0.000239 6.32e-06 4.34e-06
20-30% 0.865 0.615 0.000224 7.72e-06 5.55e-06
20-30% 0.906 0.823 0.000147 1.4e-05 7.56e-06
20-30% 1.21 0.37 4.58e-05 6.36e-06 4.21e-06
20-30% 1.21 0.615 1.6e-05 7.77e-06 2.66e-06
20-30% 1.21 0.865 -4.69e-05 9.98e-06 5.02e-06
20-30% 1.29 1.13 -0.000101 1.42e-05 6.9e-06
20-30% 1.71 0.37 -0.000307 1.04e-05 5.81e-06
20-30% 1.71 0.615 -0.00039 1.27e-05 8.06e-06
20-30% 1.71 0.865 -0.000372 1.63e-05 8.92e-06
20-30% 1.71 1.21 -0.000251 1.64e-05 8.51e-06
20-30% 1.79 1.63 -3.64e-05 3.79e-05 3.3e-05
20-30% 2.21 0.37 -0.00083 1.7e-05 1.16e-05
20-30% 2.21 0.615 -0.000888 2.08e-05 1.57e-05
20-30% 2.21 0.865 -0.000828 2.67e-05 1.95e-05
20-30% 2.21 1.21 -0.000507 2.69e-05 1.55e-05
20-30% 2.21 1.71 0.000332 4.4e-05 2.92e-05
20-30% 2.29 2.13 0.0011 0.000102 5.91e-05
20-30% 2.71 0.37 -0.00122 2.77e-05 2.04e-05
20-30% 2.71 0.615 -0.00137 3.39e-05 2.33e-05
20-30% 2.71 0.865 -0.00126 4.36e-05 2.83e-05
20-30% 2.71 1.21 -0.000663 4.4e-05 2.38e-05
20-30% 2.71 1.71 0.000604 7.18e-05 2.81e-05
20-30% 2.71 2.21 0.00205 0.000118 7.3e-05
20-30% 2.79 2.63 0.00334 0.000273 0.00022
20-30% 3.36 0.37 -0.0018 3.7e-05 2.66e-05
20-30% 3.36 0.615 -0.00207 4.53e-05 3.48e-05
20-30% 3.36 0.865 -0.00178 5.82e-05 3.41e-05
20-30% 3.36 1.21 -0.001 5.87e-05 3.58e-05
20-30% 3.36 1.71 0.000741 9.58e-05 4.51e-05
20-30% 3.36 2.21 0.00239 0.000157 9.49e-05
20-30% 3.36 2.71 0.00478 0.000257 0.000201
20-30% 3.52 3.21 0.00684 0.000485 0.0004
20-30% 4.39 0.37 -0.0024 8.18e-05 5.2e-05
20-30% 4.39 0.615 -0.0025 0.0001 4.07e-05
20-30% 4.39 0.865 -0.0024 0.000129 5.65e-05
20-30% 4.39 1.21 -0.00162 0.00013 6.12e-05
20-30% 4.39 1.71 -8.3e-05 0.000211 0.000124
20-30% 4.39 2.21 0.00179 0.000348 0.000139
20-30% 4.39 2.71 0.00448 0.000567 0.00033
20-30% 4.39 3.36 0.00683 0.000757 0.000393
20-30% 4.55 4.23 0.00416 0.00237 0.0011
20-30% 5.41 0.37 -0.00249 0.000152 8.25e-05
20-30% 5.41 0.615 -0.00323 0.000186 9e-05
20-30% 5.41 0.865 -0.00281 0.000239 0.000119
20-30% 5.41 1.21 -0.00207 0.000241 0.000108
20-30% 5.41 1.71 -0.00135 0.000393 0.000145
20-30% 5.41 2.21 0.000356 0.000645 0.000319
20-30% 5.41 2.71 0.00184 0.00106 0.000442
20-30% 5.41 3.37 0.00035 0.00141 0.000818
20-30% 5.41 4.39 -0.00747 0.00311 0.00143
20-30% 5.58 5.26 -0.0183 0.00821 0.00485
20-30% 6.75 0.37 -0.00263 0.000204 0.000113
20-30% 6.75 0.615 -0.00336 0.000249 0.000115
20-30% 6.75 0.865 -0.00301 0.000319 0.000134
20-30% 6.75 1.21 -0.00355 0.000321 0.000219
20-30% 6.75 1.71 -0.00354 0.000524 0.000245
20-30% 6.75 2.21 -0.0021 0.00086 0.000467
20-30% 6.75 2.71 -0.00215 0.0014 0.000561
20-30% 6.76 3.37 -0.00621 0.00188 0.000901
20-30% 6.76 4.39 -0.0133 0.00415 0.00137
20-30% 6.77 5.42 -0.0447 0.00767 0.00463
20-30%  7.1 6.47 -0.083 0.0147 0.0116
20-30% 9.85 0.37 -0.00269 0.000316 0.000145
20-30% 9.85 0.615 -0.00416 0.000386 0.000112
20-30% 9.85 0.865 -0.0045 0.000494 0.000318
20-30% 9.85 1.21 -0.0052 0.000498 0.00036
20-30% 9.85 1.71 -0.00631 0.000811 0.000395
20-30% 9.85 2.21 -0.00927 0.00133 0.000786
20-30% 9.86 2.71 -0.0109 0.00217 0.00123
20-30% 9.87 3.37 -0.0173 0.0029 0.00156
20-30%  9.9  4.4 -0.0335 0.00647 0.00422
20-30% 9.93 5.43 -0.0542 0.0121 0.00682
20-30%   10 6.81 -0.148 0.0155 0.0182
20-30% 11.1  9.2 -0.383 0.0376 0.0755


==> anc/ALICE/centrality40 <==
30-40% 0.411 0.328 0.000438 8.47e-06 5.68e-06
30-40% 0.615 0.369 0.000408 7.37e-06 5.95e-06
30-40% 0.656 0.573 0.000378 1.28e-05 7.83e-06
30-40% 0.865 0.37 0.000291 9.51e-06 5.29e-06
30-40% 0.865 0.615 0.000219 1.17e-05 8.64e-06
30-40% 0.906 0.823 0.000108 2.14e-05 1.02e-05
30-40% 1.21 0.37 4.15e-05 9.62e-06 6.45e-06
30-40% 1.21 0.615 -4.46e-05 1.19e-05 8.6e-06
30-40% 1.21 0.865 -0.000128 1.53e-05 1.14e-05
30-40% 1.29 1.13 -0.000235 2.19e-05 1.11e-05
30-40% 1.71 0.37 -0.000449 1.58e-05 7.41e-06
30-40% 1.71 0.615 -0.000565 1.94e-05 1.3e-05
30-40% 1.71 0.865 -0.000568 2.51e-05 1.82e-05
30-40% 1.71 1.21 -0.000502 2.55e-05 1.55e-05
30-40% 1.79 1.63 -0.000185 5.92e-05 3.72e-05
30-40% 2.21 0.37 -0.00106 2.59e-05 1.49e-05
30-40% 2.21 0.615 -0.0012 3.19e-05 1.98e-05
30-40% 2.21 0.865 -0.0011 4.13e-05 3.34e-05
30-40% 2.21 1.21 -0.000747 4.19e-05 2.53e-05
30-40% 2.21 1.71 2.72e-05 6.88e-05 2.77e-05
30-40% 2.29 2.13 0.00126 0.00016 7.72e-05
30-40% 2.71 0.37 -0.00157 4.2e-05 2.64e-05
30-40% 2.71 0.615 -0.00184 5.18e-05 3.71e-05
30-40% 2.71 0.865 -0.00162 6.7e-05 3.61e-05
30-40% 2.71 1.21 -0.00113 6.8e-05 2.82e-05
30-40% 2.71 1.71 0.000346 0.000112 4.89e-05
30-40% 2.71 2.21 0.0015 0.000184 0.000107
30-40% 2.79 2.63 0.00274 0.000422 0.000246
30-40% 3.37 0.37 -0.00226 5.51e-05 4.81e-05
30-40% 3.37 0.615 -0.00255 6.8e-05 3.82e-05
30-40% 3.37 0.865 -0.00237 8.79e-05 5.28e-05
30-40% 3.37 1.21 -0.00182 8.92e-05 6.21e-05
30-40% 3.37 1.71 0.000207 0.000147 6.92e-05
30-40% 3.37 2.21 0.00205 0.000241 0.000112
30-40% 3.37 2.71 0.00408 0.000391 0.000264
30-40% 3.52 3.21 0.00565 0.000725 0.000393
30-40% 4.39 0.37 -0.00285 0.000119 6.45e-05
30-40% 4.39 0.615 -0.00342 0.000146 9.43e-05
30-40% 4.39 0.865 -0.00334 0.000189 0.000105
30-40% 4.39 1.21 -0.00261 0.000192 8.96e-05
30-40% 4.39 1.71 -0.00114 0.000315 0.000116
30-40% 4.39 2.21 -0.00024 0.000516 0.00022
30-40% 4.39 2.71 0.00357 0.000839 0.000413
30-40% 4.39 3.37 0.00375 0.0011 0.000575
30-40% 4.55 4.24 0.000297 0.00334 0.00197
30-40% 5.41 0.37 -0.00296 0.000216 9.05e-05
30-40% 5.41 0.615 -0.00366 0.000266 0.000138
30-40% 5.41 0.865 -0.00389 0.000344 0.000151
30-40% 5.41 1.21 -0.00353 0.000349 0.0002
30-40% 5.41 1.71 -0.00154 0.000572 0.000221
30-40% 5.41 2.21 -0.0011 0.00094 0.000422
30-40% 5.41 2.71 -0.000739 0.00153 0.000553
30-40% 5.42 3.37 -0.00243 0.002 0.000882
30-40% 5.42  4.4 -0.0146 0.0043 0.00232
30-40% 5.58 5.26 -0.0342 0.011 0.00842
30-40% 6.75 0.37 -0.00319 0.000285 0.000165
30-40% 6.75 0.615 -0.00386 0.000351 0.000175
30-40% 6.75 0.865 -0.00491 0.000453 0.000204
30-40% 6.75 1.21 -0.00487 0.000459 0.000257
30-40% 6.75 1.71 -0.00525 0.000753 0.000292
30-40% 6.75 2.21 -0.00441 0.00124 0.000913
30-40% 6.75 2.71 -0.00922 0.002 0.00142
30-40% 6.76 3.37 -0.00878 0.00263 0.00134
30-40% 6.77  4.4 -0.0314 0.00572 0.00344
30-40% 6.77 5.42 -0.0571 0.0105 0.00665
30-40% 7.11 6.48 -0.118 0.0195 0.0128
30-40% 9.82 0.37 -0.0032 0.000445 0.000186
30-40% 9.82 0.615 -0.00504 0.000548 0.000264
30-40% 9.82 0.865 -0.00517 0.000706 0.000325
30-40% 9.82 1.21 -0.0071 0.000715 0.000415
30-40% 9.83 1.71 -0.0061 0.00117 0.000685
30-40% 9.83 2.21 -0.00754 0.00192 0.000968
30-40% 9.84 2.71 -0.00967 0.00311 0.00171
30-40% 9.84 3.37 -0.0251 0.00409 0.00222
30-40% 9.89 4.41 -0.0575 0.00879 0.00578
30-40% 9.98 5.43 -0.135 0.0162 0.0138
30-40%   10 6.82 -0.236 0.0213 0.0292
30-40% 11.2 9.21 -0.342 0.0437 0.0682


==> anc/ALICE/centrality50 <==
40-50% 0.41 0.328 0.000548 1.28e-05 7.52e-06
40-50% 0.614 0.369 0.000483 1.13e-05 7.48e-06
40-50% 0.655 0.573 0.000423 1.98e-05 1.33e-05
40-50% 0.864 0.369 0.000296 1.46e-05 8.72e-06
40-50% 0.864 0.614 0.000216 1.82e-05 6.87e-06
40-50% 0.906 0.823 -7.14e-06 3.35e-05 1.84e-05
40-50% 1.21 0.369 -2.3e-05 1.49e-05 9.87e-06
40-50% 1.21 0.614 -0.000173 1.86e-05 8.51e-06
40-50% 1.21 0.864 -0.000363 2.42e-05 1.23e-05
40-50% 1.29 1.13 -0.000514 3.5e-05 1.52e-05
40-50% 1.71 0.369 -0.000684 2.47e-05 1.56e-05
40-50% 1.71 0.614 -0.000871 3.08e-05 1.65e-05
40-50% 1.71 0.864 -0.000952 4.01e-05 2.68e-05
40-50% 1.71 1.21 -0.000835 4.1e-05 2.01e-05
40-50% 1.79 1.63 -0.000717 9.6e-05 5.56e-05
40-50% 2.21 0.369 -0.00138 4.06e-05 2.96e-05
40-50% 2.21 0.614 -0.00165 5.06e-05 2.81e-05
40-50% 2.21 0.864 -0.00171 6.59e-05 3.99e-05
40-50% 2.21 1.21 -0.00123 6.74e-05 3.35e-05
40-50% 2.21 1.71 -0.000575 0.000112 5.99e-05
40-50% 2.29 2.13 0.000462 0.00026 0.000149
40-50% 2.71 0.369 -0.00201 6.55e-05 4.23e-05
40-50% 2.71 0.614 -0.00248 8.16e-05 4.99e-05
40-50% 2.71 0.864 -0.00246 0.000106 6.48e-05
40-50% 2.71 1.21 -0.00182 0.000109 5.65e-05
40-50% 2.71 1.71 -0.000676 0.00018 5.59e-05
40-50% 2.71 2.21 0.000607 0.000296 0.000114
40-50% 2.79 2.63 0.00233 0.000674 0.000325
40-50% 3.37 0.369 -0.00264 8.46e-05 4.44e-05
40-50% 3.37 0.614 -0.0033 0.000105 6.83e-05
40-50% 3.37 0.864 -0.00338 0.000137 6.55e-05
40-50% 3.37 1.21 -0.00242 0.00014 6.74e-05
40-50% 3.37 1.71 -0.00131 0.000232 0.000131
40-50% 3.37 2.21 0.000135 0.000381 0.000152
40-50% 3.37 2.71 0.00182 0.000615 0.000305
40-50% 3.53 3.22 0.00188 0.00112 0.000624
40-50% 4.39 0.369 -0.003 0.000177 9.84e-05
40-50% 4.39 0.614 -0.00427 0.00022 9.47e-05
40-50% 4.39 0.864 -0.00433 0.000286 0.000122
40-50% 4.39 1.21 -0.00382 0.000292 0.000177
40-50% 4.39 1.71 -0.00335 0.000484 0.000205
40-50% 4.39 2.21 -0.00131 0.000794 0.000382
40-50% 4.39 2.71 0.000154 0.00128 0.000457
40-50%  4.4 3.37 -0.00155 0.00165 0.000507
40-50% 4.56 4.24 -0.00294 0.00484 0.00176
40-50% 5.42 0.369 -0.00418 0.000316 0.00011
40-50% 5.42 0.614 -0.00513 0.000394 0.000271
40-50% 5.42 0.864 -0.00506 0.000512 0.000179
40-50% 5.42 1.21 -0.00535 0.000523 0.000315
40-50% 5.42 1.71 -0.00611 0.000864 0.000514
40-50% 5.42 2.21 -0.00111 0.00142 0.000747
40-50% 5.42 2.71 -0.0053 0.00228 0.000983
40-50% 5.42 3.38 -0.0173 0.00293 0.0014
40-50% 5.42  4.4 -0.0311 0.00607 0.00285
40-50% 5.59 5.27 -0.0483 0.0154 0.00662
40-50% 6.75 0.369 -0.00508 0.000415 0.000171
40-50% 6.75 0.614 -0.0051 0.000516 0.000316
40-50% 6.75 0.864 -0.00685 0.00067 0.000332
40-50% 6.75 1.21 -0.00695 0.000684 0.000326
40-50% 6.75 1.71 -0.00773 0.00113 0.000647
40-50% 6.75 2.21 -0.0115 0.00185 0.00123
40-50% 6.76 2.71 -0.0143 0.00298 0.0016
40-50% 6.76 3.38 -0.02 0.00383 0.00223
40-50% 6.77 4.41 -0.0421 0.00808 0.00422
40-50% 6.78 5.43 -0.107 0.0141 0.00956
40-50% 7.12 6.49 -0.184 0.0257 0.0211
40-50% 9.81 0.369 -0.00597 0.000651 0.000342
40-50% 9.81 0.614 -0.00672 0.000811 0.000609
40-50% 9.81 0.864 -0.00798 0.00105 0.000584
40-50% 9.81 1.21 -0.0103 0.00107 0.000435
40-50% 9.81 1.71 -0.0119 0.00176 0.00122
40-50% 9.82 2.21 -0.0188 0.00291 0.00134
40-50% 9.83 2.71 -0.0255 0.00465 0.00154
40-50% 9.86 3.38 -0.0542 0.00592 0.00488
40-50% 9.87 4.41 -0.0961 0.0123 0.00841
40-50% 9.97 5.44 -0.181 0.0216 0.0193
40-50%   10 6.83 -0.317 0.028 0.0402
40-50% 11.2 9.22 -0.437 0.0571 0.0813


==> anc/README.txt <==
The Mathematica notebook v1calculations.mb contains all the calculations for 
arXiv:1203.0931, as well as code to generate all the figures.  You must change
the SetDirectory["~/anc"] command to point to a working directory where it will
look for files in the following subdirectories:

ALICE -- Two-particle correlation data from ALICE (arXiv:1109.2501)
spectra -- Identified particle spectra from ALICE (arXiv:1111.7080)
hydro -- Output from hydrodynamic calculations
mc -- r.m.s. dipole asymmetry from various Monte Carlo models for hydro initial conditions

For convenience, we have compiled the extracted differential v1 from ALICE 
two-particle correlation data (v1fromALICE.dat) as well as our predictions 
for v1 at RHIC (v1RHICprediction.dat).


==> anc/hydro/initElhc10.log <==
IC = -27
NUMT = 109
B = 3.287
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.0001
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.32
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 6.86524
overlap 2252.96
ecc0.0183533
dilution0.0477537
Energy Density Weighting + r^n weighting:
average x = -0.77322
average y = 5.03996e-18
ecc = 0.0639162
r3epsilon1e = 0.0364988
r3psi1e = 3.35923e-17
epsilon2e = 0.0639162
psi2e = 7.76017e-18
r3epsilon3e = 0.0101316
r3psi3e = -9.89027e-17
r4epsilon4e = 0.0086981
r4psi4e = -0.785398
r5epsilon5e = 0.0021581
r5psi5e = 0.628319
r6epsilon6e = 0.000884303
r6psi6e = -1.72851e-15
r7epsilon7e = 0.000399208
r7psi7e = 3.91003e-15

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0443567
epsilon3r2e = 0.0123128
epsilon4r2e = 0.0138923
epsilon5r2e = 0.00481698
epsilon6r2e = 0.00290316
epsilon7r2e = 0.00201532
Entropy Density Weighting + r^n weighting:
average x = -0.840503
average y = 2.12759e-17
ecc = 0.0526647
r3epsilon1s = 0.0387101
r3psi1s = 3.14626e-17
epsilon2s = 0.0526647
psi2s = -2.57608e-17
r3epsilon3s = 0.0102995
r3psi3s = -3.01703e-16
r4epsilon4s = 0.0054286
r4psi4s = -0.785398
r5epsilon5s = 0.0015566
r5psi5s = 0.628319
r6epsilon6s = 0.000267698
r6psi6s = -3.74505e-15
r7epsilon7s = 0.000210377
r7psi7s = 7.71095e-15
total entropy = 585.884

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0470448
epsilon3r2s = 0.0125171
epsilon4r2s = 0.00868482
epsilon5r2s = 0.00349457
epsilon6r2s = 0.000890401
epsilon7r2s = 0.00108788
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.00932516
r2psi3e = 1.62899e-16
r2epsilon4e = 0.00554154
r2psi4e = -0.785398
r2epsilon5e = 0.00145707
r2psi5e = 0.628319
r2epsilon6e = 0.000401176
r2psi6e = -4.17134e-15
r2epsilon7e = 0.000186489
r2psi7e = 6.63057e-15
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.00928314
r2psi3s = 4.43753e-16
r2epsilon4s = 0.00390333
r2psi4s = 0.785398
r2epsilon5s = 0.00122705
r2psi5s = 0.628319
r2epsilon6s = 0.000187213
r2psi6s = -6.21419e-15
r2epsilon7s = 0.000205565
r2psi7s = 4.13122e-15
Done!


==> anc/hydro/initElhc10016.log <==
IC = -27
NUMT = 109
B = 3.287
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.31
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 6.86524
overlap 2238.76
ecc0.0233005
dilution0.0480516
Energy Density Weighting + r^n weighting:
average x = -0.745978
average y = -4.18726e-17
ecc = 0.06606
r3epsilon1e = 0.0352307
r3psi1e = -2.51638e-16
epsilon2e = 0.06606
psi2e = 8.43732e-17
r3epsilon3e = 0.00960636
r3psi3e = 1.15621e-16
r4epsilon4e = 0.00900558
r4psi4e = 0.785398
r5epsilon5e = 0.00212196
r5psi5e = -0.628319
r6epsilon6e = 0.000959173
r6psi6e = 1.12678e-15
r7epsilon7e = 0.000396568
r7psi7e = -3.10457e-15

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0428155
epsilon3r2e = 0.0116745
epsilon4r2e = 0.0143824
epsilon5r2e = 0.0047352
epsilon6r2e = 0.00314725
epsilon7r2e = 0.00199992
Entropy Density Weighting + r^n weighting:
average x = -0.810887
average y = 5.12565e-17
ecc = 0.0547999
r3epsilon1s = 0.0373669
r3psi1s = 1.95371e-16
epsilon2s = 0.0547999
psi2s = 1.70092e-17
r3epsilon3s = 0.00976642
r3psi3s = 3.06652e-16
r4epsilon4s = 0.00564548
r4psi4s = -0.785398
r5epsilon5s = 0.00155337
r5psi5s = 0.628319
r6epsilon6s = 0.000318391
r6psi6s = -4.40525e-15
r7epsilon7s = 0.000209857
r7psi7s = 6.43346e-15
total entropy = 583.934

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0454106
epsilon3r2s = 0.0118688
epsilon4r2s = 0.00903024
epsilon5r2s = 0.00348574
epsilon6r2s = 0.00105803
epsilon7r2s = 0.00108341
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.00891201
r2psi3e = -1.47245e-16
r2epsilon4e = 0.0057398
r2psi4e = 0.785398
r2epsilon5e = 0.00142496
r2psi5e = -0.628319
r2epsilon6e = 0.000423029
r2psi6e = 5.66815e-15
r2epsilon7e = 0.000145338
r2psi7e = -1.96954e-14
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0088724
r2psi3s = -4.37409e-16
r2epsilon4s = 0.00407429
r2psi4s = -0.785398
r2epsilon5s = 0.00120663
r2psi5s = 0.628319
r2epsilon6s = 0.000222662
r2psi6s = -7.18059e-15
r2epsilon7s = 0.000176621
r2psi7s = 1.59953e-14
Done!


==> anc/hydro/initElhc10016pi2.log <==
IC = -27
NUMT = 109
B = 3.287
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.29
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 6.86524
overlap 2229.77
ecc0.159464
dilution0.0476409
Energy Density Weighting + r^n weighting:
average x = -0.000554151
average y = -0.80419
ecc = 0.118736
r3epsilon1e = 0.03612
r3psi1e = 1.57008
epsilon2e = 0.118736
psi2e = -0.000162184
r3epsilon3e = 0.00254041
r3psi3e = 0.523585
r4epsilon4e = 0.0210966
r4psi4e = 0.785252
r5epsilon5e = 0.00125179
r5psi5e = -0.314232
r6epsilon6e = 0.00369128
r6psi6e = -0.000142423
r7epsilon7e = 0.000400184
r7psi7e = 0.224302

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0439313
epsilon3r2e = 0.00308979
epsilon4r2e = 0.0337518
epsilon5r2e = 0.00280055
epsilon6r2e = 0.0121461
epsilon7r2e = 0.00202249
Entropy Density Weighting + r^n weighting:
average x = -0.000602034
average y = -0.862169
ecc = 0.107458
r3epsilon1s = 0.0338031
r3psi1s = 1.56999
epsilon2s = 0.107458
psi2s = -0.000179491
r3epsilon3s = 0.00363982
r3psi3s = 0.523581
r4epsilon4s = 0.0157397
r4psi4s = 0.785225
r5epsilon5s = 0.00139807
r5psi5s = -0.314242
r6epsilon6s = 0.0021637
r6psi6s = -0.000173712
r7epsilon7s = 0.000327661
r7psi7s = 0.224282
total entropy = 582.685

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0410827
epsilon3r2s = 0.00442367
epsilon4r2s = 0.0251674
epsilon5r2s = 0.00313168
epsilon6r2s = 0.00715666
epsilon7r2s = 0.00167558
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.00424986
r2psi3e = 0.523379
r2epsilon4e = 0.0127519
r2psi4e = 0.785266
r2epsilon5e = 0.00132685
r2psi5e = -0.314393
r2epsilon6e = 0.00145897
r2psi6e = -0.00011226
r2epsilon7e = 0.000239363
r2psi7e = 0.223653
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.00475659
r2psi3s = 0.523405
r2epsilon4s = 0.0103984
r2psi4s = 0.785248
r2epsilon5s = 0.00127968
r2psi5s = -0.314389
r2epsilon6s = 0.0011134
r2psi6s = -0.000116895
r2epsilon7s = 0.000154817
r2psi7s = 0.223512
Done!


==> anc/hydro/initElhc10024.log <==
IC = -27
NUMT = 109
B = 3.287
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.24
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.305
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 6.86524
overlap 2231.88
ecc0.0257087
dilution0.0481969
Energy Density Weighting + r^n weighting:
average x = -0.732479
average y = -8.59763e-18
ecc = 0.0670997
r3epsilon1e = 0.0346017
r3psi1e = -4.66806e-17
epsilon2e = 0.0670997
psi2e = 6.48533e-17
r3epsilon3e = 0.00935207
r3psi3e = -8.62556e-17
r4epsilon4e = 0.00916014
r4psi4e = 0.785398
r5epsilon5e = 0.00210152
r5psi5e = 0.628319
r6epsilon6e = 0.000995996
r6psi6e = 8.43453e-16
r7epsilon7e = 0.000394947
r7psi7e = -5.11799e-15

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.042051
epsilon3r2e = 0.0113655
epsilon4r2e = 0.0146288
epsilon5r2e = 0.00468906
epsilon6r2e = 0.00326722
epsilon7r2e = 0.00199076
Entropy Density Weighting + r^n weighting:
average x = -0.796211
average y = 3.21111e-17
ecc = 0.0558355
r3epsilon1s = 0.0367005
r3psi1s = 2.85113e-16
epsilon2s = 0.0558355
psi2s = -5.0442e-17
r3epsilon3s = 0.00950831
r3psi3s = 4.82961e-16
r4epsilon4s = 0.00575618
r4psi4s = -0.785398
r5epsilon5s = 0.00154879
r5psi5s = 0.628319
r6epsilon6s = 0.000343017
r6psi6s = -2.42534e-15
r7epsilon7s = 0.000209567
r7psi7s = 1.03284e-14
total entropy = 582.99

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0446
epsilon3r2s = 0.0115549
epsilon4r2s = 0.00920654
epsilon5r2s = 0.00347471
epsilon6r2s = 0.00113936
epsilon7r2s = 0.00108106
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.00871035
r2psi3e = 3.07348e-16
r2epsilon4e = 0.00583811
r2psi4e = 0.785398
r2epsilon5e = 0.00140857
r2psi5e = -0.628319
r2epsilon6e = 0.000430853
r2psi6e = 4.09021e-15
r2epsilon7e = 0.000128912
r2psi7e = -2.02142e-14
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.00867167
r2psi3s = 1.1356e-16
r2epsilon4s = 0.00415941
r2psi4s = -0.785398
r2epsilon5s = 0.00119487
r2psi5s = 0.628319
r2epsilon6s = 0.000237434
r2psi6s = -4.93565e-15
r2epsilon7s = 0.000159314
r2psi7s = 1.03149e-14
Done!


==> anc/hydro/initElhc10024pi2.log <==
IC = -27
NUMT = 109
B = 3.287
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.24
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.3
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 6.86524
overlap 2244.18
ecc0.1639
dilution0.0473003
Energy Density Weighting + r^n weighting:
average x = -0.000575655
average y = -0.835113
ecc = 0.120375
r3epsilon1e = 0.0374462
r3psi1e = 1.57008
epsilon2e = 0.120375
psi2e = -0.000171859
r3epsilon3e = 0.002477
r3psi3e = 0.523636
r4epsilon4e = 0.0216135
r4psi4e = 0.785243
r5epsilon5e = 0.00125079
r5psi5e = -0.31421
r6epsilon6e = 0.00382137
r6psi6e = -0.000152473
r7epsilon7e = 0.000407202
r7psi7e = 0.224313

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0455468
epsilon3r2e = 0.00301283
epsilon4r2e = 0.034585
epsilon5r2e = 0.00279942
epsilon6r2e = 0.0125831
epsilon7r2e = 0.0020603
Entropy Density Weighting + r^n weighting:
average x = -0.000625373
average y = -0.895317
ecc = 0.109104
r3epsilon1s = 0.0350452
r3psi1s = 1.56999
epsilon2s = 0.109104
psi2s = -0.000189913
r3epsilon3s = 0.00361608
r3psi3s = 0.523615
r4epsilon4s = 0.0162043
r4psi4s = 0.785214
r5epsilon5s = 0.00141641
r5psi5s = -0.314227
r6epsilon6s = 0.00225966
r6psi6s = -0.000185491
r7epsilon7s = 0.00033808
r7psi7s = 0.224289
total entropy = 584.66

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.042594
epsilon3r2s = 0.004395
epsilon4r2s = 0.0259138
epsilon5r2s = 0.00317374
epsilon6r2s = 0.00747831
epsilon7r2s = 0.00173046
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.00431784
r2psi3e = 0.52339
r2epsilon4e = 0.0130356
r2psi4e = 0.785257
r2epsilon5e = 0.00138396
r2psi5e = -0.314395
r2epsilon6e = 0.00151204
r2psi6e = -0.000112361
r2epsilon7e = 0.000207669
r2psi7e = 0.223521
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0048424
r2psi3s = 0.523416
r2epsilon4s = 0.0106619
r2psi4s = 0.785238
r2epsilon5s = 0.00132951
r2psi5s = -0.314394
r2epsilon6s = 0.00116865
r2psi6s = -0.000122422
r2epsilon7s = 0.000161216
r2psi7s = 0.223559
Done!


==> anc/hydro/initElhc1008.log <==
IC = -27
NUMT = 109
B = 3.287
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.08
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.31
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 6.86524
overlap 2238.76
ecc0.0233005
dilution0.0480516
Energy Density Weighting + r^n weighting:
average x = -0.745978
average y = -4.18726e-17
ecc = 0.06606
r3epsilon1e = 0.0352307
r3psi1e = -2.51638e-16
epsilon2e = 0.06606
psi2e = 8.43732e-17
r3epsilon3e = 0.00960636
r3psi3e = 1.15621e-16
r4epsilon4e = 0.00900558
r4psi4e = 0.785398
r5epsilon5e = 0.00212196
r5psi5e = -0.628319
r6epsilon6e = 0.000959173
r6psi6e = 1.12678e-15
r7epsilon7e = 0.000396568
r7psi7e = -3.10457e-15

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0428155
epsilon3r2e = 0.0116745
epsilon4r2e = 0.0143824
epsilon5r2e = 0.0047352
epsilon6r2e = 0.00314725
epsilon7r2e = 0.00199992
Entropy Density Weighting + r^n weighting:
average x = -0.810887
average y = 5.12565e-17
ecc = 0.0547999
r3epsilon1s = 0.0373669
r3psi1s = 1.95371e-16
epsilon2s = 0.0547999
psi2s = 1.70092e-17
r3epsilon3s = 0.00976642
r3psi3s = 3.06652e-16
r4epsilon4s = 0.00564548
r4psi4s = -0.785398
r5epsilon5s = 0.00155337
r5psi5s = 0.628319
r6epsilon6s = 0.000318391
r6psi6s = -4.40525e-15
r7epsilon7s = 0.000209857
r7psi7s = 6.43346e-15
total entropy = 583.934

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0454106
epsilon3r2s = 0.0118688
epsilon4r2s = 0.00903024
epsilon5r2s = 0.00348574
epsilon6r2s = 0.00105803
epsilon7r2s = 0.00108341
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.00891201
r2psi3e = -1.47245e-16
r2epsilon4e = 0.0057398
r2psi4e = 0.785398
r2epsilon5e = 0.00142496
r2psi5e = -0.628319
r2epsilon6e = 0.000423029
r2psi6e = 5.66815e-15
r2epsilon7e = 0.000145338
r2psi7e = -1.96954e-14
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0088724
r2psi3s = -4.37409e-16
r2epsilon4s = 0.00407429
r2psi4s = -0.785398
r2epsilon5s = 0.00120663
r2psi5s = 0.628319
r2epsilon6s = 0.000222662
r2psi6s = -7.18059e-15
r2epsilon7s = 0.000176621
r2psi7s = 1.59953e-14
Done!


==> anc/hydro/initElhc1008pi2.log <==
IC = -27
NUMT = 109
B = 3.287
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.08
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.29
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 6.86524
overlap 2229.77
ecc0.159464
dilution0.0476409
Energy Density Weighting + r^n weighting:
average x = -0.000554151
average y = -0.80419
ecc = 0.118736
r3epsilon1e = 0.03612
r3psi1e = 1.57008
epsilon2e = 0.118736
psi2e = -0.000162184
r3epsilon3e = 0.00254041
r3psi3e = 0.523585
r4epsilon4e = 0.0210966
r4psi4e = 0.785252
r5epsilon5e = 0.00125179
r5psi5e = -0.314232
r6epsilon6e = 0.00369128
r6psi6e = -0.000142423
r7epsilon7e = 0.000400184
r7psi7e = 0.224302

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0439313
epsilon3r2e = 0.00308979
epsilon4r2e = 0.0337518
epsilon5r2e = 0.00280055
epsilon6r2e = 0.0121461
epsilon7r2e = 0.00202249
Entropy Density Weighting + r^n weighting:
average x = -0.000602034
average y = -0.862169
ecc = 0.107458
r3epsilon1s = 0.0338031
r3psi1s = 1.56999
epsilon2s = 0.107458
psi2s = -0.000179491
r3epsilon3s = 0.00363982
r3psi3s = 0.523581
r4epsilon4s = 0.0157397
r4psi4s = 0.785225
r5epsilon5s = 0.00139807
r5psi5s = -0.314242
r6epsilon6s = 0.0021637
r6psi6s = -0.000173712
r7epsilon7s = 0.000327661
r7psi7s = 0.224282
total entropy = 582.685

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0410827
epsilon3r2s = 0.00442367
epsilon4r2s = 0.0251674
epsilon5r2s = 0.00313168
epsilon6r2s = 0.00715666
epsilon7r2s = 0.00167558
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.00424986
r2psi3e = 0.523379
r2epsilon4e = 0.0127519
r2psi4e = 0.785266
r2epsilon5e = 0.00132685
r2psi5e = -0.314393
r2epsilon6e = 0.00145897
r2psi6e = -0.00011226
r2epsilon7e = 0.000239363
r2psi7e = 0.223653
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.00475659
r2psi3s = 0.523405
r2epsilon4s = 0.0103984
r2psi4s = 0.785248
r2epsilon5s = 0.00127968
r2psi5s = -0.314389
r2epsilon6s = 0.0011134
r2psi6s = -0.000116895
r2epsilon7s = 0.000154817
r2psi7s = 0.223512
Done!


==> anc/hydro/initElhc10pi2.log <==
IC = -27
NUMT = 109
B = 3.287
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.0001
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.3
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 6.86524
overlap 2244.18
ecc0.1639
dilution0.0473003
Energy Density Weighting + r^n weighting:
average x = -0.000575655
average y = -0.835113
ecc = 0.120375
r3epsilon1e = 0.0374462
r3psi1e = 1.57008
epsilon2e = 0.120375
psi2e = -0.000171859
r3epsilon3e = 0.002477
r3psi3e = 0.523636
r4epsilon4e = 0.0216135
r4psi4e = 0.785243
r5epsilon5e = 0.00125079
r5psi5e = -0.31421
r6epsilon6e = 0.00382137
r6psi6e = -0.000152473
r7epsilon7e = 0.000407202
r7psi7e = 0.224313

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0455468
epsilon3r2e = 0.00301283
epsilon4r2e = 0.034585
epsilon5r2e = 0.00279942
epsilon6r2e = 0.0125831
epsilon7r2e = 0.0020603
Entropy Density Weighting + r^n weighting:
average x = -0.000625373
average y = -0.895317
ecc = 0.109104
r3epsilon1s = 0.0350452
r3psi1s = 1.56999
epsilon2s = 0.109104
psi2s = -0.000189913
r3epsilon3s = 0.00361608
r3psi3s = 0.523615
r4epsilon4s = 0.0162043
r4psi4s = 0.785214
r5epsilon5s = 0.00141641
r5psi5s = -0.314227
r6epsilon6s = 0.00225966
r6psi6s = -0.000185491
r7epsilon7s = 0.00033808
r7psi7s = 0.224289
total entropy = 584.66

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.042594
epsilon3r2s = 0.004395
epsilon4r2s = 0.0259138
epsilon5r2s = 0.00317374
epsilon6r2s = 0.00747831
epsilon7r2s = 0.00173046
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.00431784
r2psi3e = 0.52339
r2epsilon4e = 0.0130356
r2psi4e = 0.785257
r2epsilon5e = 0.00138396
r2psi5e = -0.314395
r2epsilon6e = 0.00151204
r2psi6e = -0.000112361
r2epsilon7e = 0.000207669
r2psi7e = 0.223521
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0048424
r2psi3s = 0.523416
r2epsilon4s = 0.0106619
r2psi4s = 0.785238
r2epsilon5s = 0.00132951
r2psi5s = -0.314394
r2epsilon6s = 0.00116865
r2psi6s = -0.000122422
r2epsilon7s = 0.000161216
r2psi7s = 0.223559
Done!


==> anc/hydro/initElhc20.log <==
IC = -27
NUMT = 109
B = 5.693
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.0001
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.45
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 5.92212
overlap 1921.03
ecc0.0670235
dilution0.0558884
Energy Density Weighting + r^n weighting:
average x = -0.91946
average y = 2.90878e-17
ecc = 0.148414
r3epsilon1e = 0.0578098
r3psi1e = 4.75952e-17
epsilon2e = 0.148414
psi2e = 1.34496e-17
r3epsilon3e = 0.0331856
r3psi3e = 2.79713e-17
r4epsilon4e = 0.0400769
r4psi4e = -0.785398
r5epsilon5e = 0.013057
r5psi5e = 0.628319
r6epsilon6e = 0.00762814
r6psi6e = -1.61843e-16
r7epsilon7e = 0.00434214
r7psi7e = 3.9524e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0716343
epsilon3r2e = 0.0411215
epsilon4r2e = 0.0674585
epsilon5r2e = 0.032202
epsilon6r2e = 0.0294542
epsilon7r2e = 0.0278947
Entropy Density Weighting + r^n weighting:
average x = -1.02405
average y = 7.75337e-18
ecc = 0.122653
r3epsilon1s = 0.068835
r3psi1s = 2.47907e-18
epsilon2s = 0.122653
psi2s = -1.47487e-17
r3epsilon3s = 0.032441
r3psi3s = -1.80509e-18
r4epsilon4s = 0.0248937
r4psi4s = 0.785398
r5epsilon5s = 0.00891011
r5psi5s = 0.628319
r6epsilon6s = 0.001973
r6psi6s = -7.54986e-16
r7epsilon7s = 0.00214463
r7psi7s = 9.74898e-16
total entropy = 419.675

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0857414
epsilon3r2s = 0.0404088
epsilon4r2s = 0.0425876
epsilon5r2s = 0.0227486
epsilon6r2s = 0.00810256
epsilon7r2s = 0.0151988
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0320034
r2psi3e = 4.17446e-17
r2epsilon4e = 0.0257612
r2psi4e = -0.785398
r2epsilon5e = 0.0101362
r2psi5e = 0.628319
r2epsilon6e = 0.00338231
r2psi6e = -2.11763e-16
r2epsilon7e = 0.00293762
r2psi7e = 6.2479e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0311049
r2psi3s = -2.43397e-17
r2epsilon4s = 0.0182458
r2psi4s = 0.785398
r2epsilon5s = 0.00837164
r2psi5s = 0.628319
r2epsilon6s = 0.00154373
r2psi6s = -1.1636e-15
r2epsilon7s = 0.00194198
r2psi7s = 8.54878e-16
Done!


==> anc/hydro/initElhc20016.log <==
IC = -27
NUMT = 119
B = 5.693
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.45
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 60
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 5.92212
overlap 1921.03
ecc0.0670235
dilution0.0558884
Energy Density Weighting + r^n weighting:
average x = -0.91946
average y = 2.90878e-17
ecc = 0.148414
r3epsilon1e = 0.0578098
r3psi1e = -1.43889e-16
epsilon2e = 0.148414
psi2e = 1.79553e-17
r3epsilon3e = 0.0331856
r3psi3e = -3.96406e-17
r4epsilon4e = 0.0400769
r4psi4e = -0.785398
r5epsilon5e = 0.013057
r5psi5e = 0.628319
r6epsilon6e = 0.00762814
r6psi6e = -8.34072e-17
r7epsilon7e = 0.00434214
r7psi7e = 4.65445e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0716343
epsilon3r2e = 0.0411215
epsilon4r2e = 0.0674585
epsilon5r2e = 0.032202
epsilon6r2e = 0.0294542
epsilon7r2e = 0.0278947
Entropy Density Weighting + r^n weighting:
average x = -1.02405
average y = 7.62008e-18
ecc = 0.122653
r3epsilon1s = 0.068835
r3psi1s = 1.06246e-16
epsilon2s = 0.122653
psi2s = 2.31392e-17
r3epsilon3s = 0.032441
r3psi3s = -4.36305e-17
r4epsilon4s = 0.0248937
r4psi4s = -0.785398
r5epsilon5s = 0.00891015
r5psi5s = 0.628319
r6epsilon6s = 0.00197298
r6psi6s = -1.1178e-15
r7epsilon7s = 0.00214464
r7psi7s = 9.36527e-16
total entropy = 419.675

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0857414
epsilon3r2s = 0.0404088
epsilon4r2s = 0.0425877
epsilon5r2s = 0.0227487
epsilon6r2s = 0.00810249
epsilon7r2s = 0.0151988
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0320034
r2psi3e = 4.75053e-17
r2epsilon4e = 0.0257612
r2psi4e = 0.785398
r2epsilon5e = 0.0101362
r2psi5e = 0.628319
r2epsilon6e = 0.00338231
r2psi6e = -2.31692e-16
r2epsilon7e = 0.00293762
r2psi7e = 5.0713e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0311049
r2psi3s = 9.19316e-17
r2epsilon4s = 0.0182458
r2psi4s = -0.785398
r2epsilon5s = 0.00837164
r2psi5s = 0.628319
r2epsilon6s = 0.00154373
r2psi6s = -1.02047e-15
r2epsilon7s = 0.00194198
r2psi7s = 1.25202e-15
Done!


==> anc/hydro/initElhc20016pi2.log <==
IC = -27
NUMT = 109
B = 5.693
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.38
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 5.92212
overlap 1871.43
ecc0.325148
dilution0.0543746
Energy Density Weighting + r^n weighting:
average x = -0.000605531
average y = -1.06203
ecc = 0.256776
r3epsilon1e = 0.0569454
r3psi1e = 1.57015
epsilon2e = 0.256776
psi2e = -0.000129725
r3epsilon3e = 0.00583943
r3psi3e = 0.523461
r4epsilon4e = 0.0912674
r4psi4e = 0.785276
r5epsilon5e = 0.00544778
r5psi5e = -0.314225
r6epsilon6e = 0.0297806
r6psi6e = -0.000124538
r7epsilon7e = 0.00345208
r7psi7e = 0.224333

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0707755
epsilon3r2e = 0.00725762
epsilon4r2e = 0.154526
epsilon5r2e = 0.0135255
epsilon6r2e = 0.11537
epsilon7r2e = 0.0220303
Entropy Density Weighting + r^n weighting:
average x = -0.000672874
average y = -1.14511
ecc = 0.232437
r3epsilon1s = 0.0539047
r3psi1s = 1.57
epsilon2s = 0.232437
psi2s = -0.000146043
r3epsilon3s = 0.00981458
r3psi3s = 0.523563
r4epsilon4s = 0.0675925
r4psi4s = 0.785249
r5epsilon5s = 0.00758112
r5psi5s = -0.314212
r6epsilon6s = 0.0166273
r6psi6s = -0.000157331
r7epsilon7s = 0.00332106
r7psi7s = 0.224311
total entropy = 413.963

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0671061
epsilon3r2s = 0.0122182
epsilon4r2s = 0.11507
epsilon5r2s = 0.0190512
epsilon6r2s = 0.0658456
epsilon7r2s = 0.0219598
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0123002
r2psi3e = 0.523309
r2epsilon4e = 0.0576242
r2psi4e = 0.785288
r2epsilon5e = 0.0077032
r2psi5e = -0.314403
r2epsilon6e = 0.0132142
r2psi6e = -0.000102994
r2epsilon7e = 0.00309206
r2psi7e = 0.224161
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0141195
r2psi3s = 0.523367
r2epsilon4s = 0.0471284
r2psi4s = 0.785272
r2epsilon5s = 0.00767657
r2psi5s = -0.314378
r2epsilon6s = 0.00986588
r2psi6s = -0.000120255
r2epsilon7s = 0.00268808
r2psi7s = 0.224157
Done!


==> anc/hydro/initElhc20024.log <==
IC = -27
NUMT = 109
B = 5.693
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.24
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.45
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 5.92212
overlap 1921.03
ecc0.0670235
dilution0.0558884
Energy Density Weighting + r^n weighting:
average x = -0.91946
average y = 2.90878e-17
ecc = 0.148414
r3epsilon1e = 0.0578098
r3psi1e = 4.75952e-17
epsilon2e = 0.148414
psi2e = 1.34496e-17
r3epsilon3e = 0.0331856
r3psi3e = 2.79713e-17
r4epsilon4e = 0.0400769
r4psi4e = -0.785398
r5epsilon5e = 0.013057
r5psi5e = 0.628319
r6epsilon6e = 0.00762814
r6psi6e = -1.61843e-16
r7epsilon7e = 0.00434214
r7psi7e = 3.9524e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0716343
epsilon3r2e = 0.0411215
epsilon4r2e = 0.0674585
epsilon5r2e = 0.032202
epsilon6r2e = 0.0294542
epsilon7r2e = 0.0278947
Entropy Density Weighting + r^n weighting:
average x = -1.02405
average y = 7.75337e-18
ecc = 0.122653
r3epsilon1s = 0.068835
r3psi1s = 2.47907e-18
epsilon2s = 0.122653
psi2s = -1.47487e-17
r3epsilon3s = 0.032441
r3psi3s = -1.80509e-18
r4epsilon4s = 0.0248937
r4psi4s = 0.785398
r5epsilon5s = 0.00891011
r5psi5s = 0.628319
r6epsilon6s = 0.001973
r6psi6s = -7.54986e-16
r7epsilon7s = 0.00214463
r7psi7s = 9.74898e-16
total entropy = 419.675

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0857414
epsilon3r2s = 0.0404088
epsilon4r2s = 0.0425876
epsilon5r2s = 0.0227486
epsilon6r2s = 0.00810256
epsilon7r2s = 0.0151988
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0320034
r2psi3e = 4.17446e-17
r2epsilon4e = 0.0257612
r2psi4e = -0.785398
r2epsilon5e = 0.0101362
r2psi5e = 0.628319
r2epsilon6e = 0.00338231
r2psi6e = -2.11763e-16
r2epsilon7e = 0.00293762
r2psi7e = 6.2479e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0311049
r2psi3s = -2.43397e-17
r2epsilon4s = 0.0182458
r2psi4s = 0.785398
r2epsilon5s = 0.00837164
r2psi5s = 0.628319
r2epsilon6s = 0.00154373
r2psi6s = -1.1636e-15
r2epsilon7s = 0.00194198
r2psi7s = 8.54878e-16
Done!


==> anc/hydro/initElhc20024pi2.log <==
IC = -27
NUMT = 109
B = 5.693
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.24
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.38
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 5.92212
overlap 1871.43
ecc0.325148
dilution0.0543746
Energy Density Weighting + r^n weighting:
average x = -0.000605531
average y = -1.06203
ecc = 0.256776
r3epsilon1e = 0.0569454
r3psi1e = 1.57015
epsilon2e = 0.256776
psi2e = -0.000129725
r3epsilon3e = 0.00583943
r3psi3e = 0.523461
r4epsilon4e = 0.0912674
r4psi4e = 0.785276
r5epsilon5e = 0.00544778
r5psi5e = -0.314225
r6epsilon6e = 0.0297806
r6psi6e = -0.000124538
r7epsilon7e = 0.00345208
r7psi7e = 0.224333

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0707755
epsilon3r2e = 0.00725762
epsilon4r2e = 0.154526
epsilon5r2e = 0.0135255
epsilon6r2e = 0.11537
epsilon7r2e = 0.0220303
Entropy Density Weighting + r^n weighting:
average x = -0.000672874
average y = -1.14511
ecc = 0.232437
r3epsilon1s = 0.0539047
r3psi1s = 1.57
epsilon2s = 0.232437
psi2s = -0.000146043
r3epsilon3s = 0.00981458
r3psi3s = 0.523563
r4epsilon4s = 0.0675925
r4psi4s = 0.785249
r5epsilon5s = 0.00758112
r5psi5s = -0.314212
r6epsilon6s = 0.0166273
r6psi6s = -0.000157331
r7epsilon7s = 0.00332106
r7psi7s = 0.224311
total entropy = 413.963

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0671061
epsilon3r2s = 0.0122182
epsilon4r2s = 0.11507
epsilon5r2s = 0.0190512
epsilon6r2s = 0.0658456
epsilon7r2s = 0.0219598
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0123002
r2psi3e = 0.523309
r2epsilon4e = 0.0576242
r2psi4e = 0.785288
r2epsilon5e = 0.0077032
r2psi5e = -0.314403
r2epsilon6e = 0.0132142
r2psi6e = -0.000102994
r2epsilon7e = 0.00309206
r2psi7e = 0.224161
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0141195
r2psi3s = 0.523367
r2epsilon4s = 0.0471284
r2psi4s = 0.785272
r2epsilon5s = 0.00767657
r2psi5s = -0.314378
r2epsilon6s = 0.00986588
r2psi6s = -0.000120255
r2epsilon7s = 0.00268808
r2psi7s = 0.224157
Done!


==> anc/hydro/initElhc2008.log <==
IC = -27
NUMT = 100
B = 5.693
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.08
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.45
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 50
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 5.92212
overlap 1921.03
ecc0.0670235
dilution0.0558884
Energy Density Weighting + r^n weighting:
average x = -0.91946
average y = 2.90878e-17
ecc = 0.148414
r3epsilon1e = 0.0578098
r3psi1e = 3.05989e-17
epsilon2e = 0.148414
psi2e = -1.21543e-17
r3epsilon3e = 0.0331856
r3psi3e = -7.35506e-17
r4epsilon4e = 0.0400769
r4psi4e = -0.785398
r5epsilon5e = 0.013057
r5psi5e = 0.628319
r6epsilon6e = 0.00762814
r6psi6e = -1.08831e-16
r7epsilon7e = 0.00434214
r7psi7e = 3.75708e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0716343
epsilon3r2e = 0.0411215
epsilon4r2e = 0.0674585
epsilon5r2e = 0.032202
epsilon6r2e = 0.0294542
epsilon7r2e = 0.0278947
Entropy Density Weighting + r^n weighting:
average x = -1.02405
average y = -4.35834e-11
ecc = 0.122653
r3epsilon1s = 0.068835
r3psi1s = 5.15016e-09
epsilon2s = 0.122653
psi2s = 3.25952e-11
r3epsilon3s = 0.032441
r3psi3s = 6.90826e-11
r4epsilon4s = 0.0248937
r4psi4s = 0.785398
r5epsilon5s = 0.0089101
r5psi5s = -0.628318
r6epsilon6s = 0.00197301
r6psi6s = -5.62368e-07
r7epsilon7s = 0.0021446
r7psi7s = -2.98409e-07
total entropy = 419.675

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0857414
epsilon3r2s = 0.0404088
epsilon4r2s = 0.0425876
epsilon5r2s = 0.0227486
epsilon6r2s = 0.00810261
epsilon7r2s = 0.0151987
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0320034
r2psi3e = 3.29018e-17
r2epsilon4e = 0.0257612
r2psi4e = -0.785398
r2epsilon5e = 0.0101362
r2psi5e = 0.628319
r2epsilon6e = 0.00338231
r2psi6e = -4.31108e-16
r2epsilon7e = 0.00293762
r2psi7e = 2.20005e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0311049
r2psi3s = -2.32771e-11
r2epsilon4s = 0.0182458
r2psi4s = 0.785398
r2epsilon5s = 0.00837164
r2psi5s = -0.628319
r2epsilon6s = 0.00154373
r2psi6s = -8.86979e-10
r2epsilon7s = 0.00194198
r2psi7s = 7.08683e-10
Done!


==> anc/hydro/initElhc2008pi2.log <==
IC = -27
NUMT = 119
B = 5.693
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.08
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.38
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 60
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 5.92212
overlap 1871.43
ecc0.325148
dilution0.0543746
Energy Density Weighting + r^n weighting:
average x = -0.000605531
average y = -1.06203
ecc = 0.256776
r3epsilon1e = 0.0569454
r3psi1e = 1.57015
epsilon2e = 0.256776
psi2e = -0.000129725
r3epsilon3e = 0.00583943
r3psi3e = 0.523461
r4epsilon4e = 0.0912674
r4psi4e = 0.785276
r5epsilon5e = 0.00544778
r5psi5e = -0.314225
r6epsilon6e = 0.0297806
r6psi6e = -0.000124538
r7epsilon7e = 0.00345208
r7psi7e = 0.224333

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0707755
epsilon3r2e = 0.00725762
epsilon4r2e = 0.154526
epsilon5r2e = 0.0135255
epsilon6r2e = 0.11537
epsilon7r2e = 0.0220303
Entropy Density Weighting + r^n weighting:
average x = -0.000672874
average y = -1.14511
ecc = 0.232437
r3epsilon1s = 0.0539048
r3psi1s = 1.57
epsilon2s = 0.232437
psi2s = -0.000146043
r3epsilon3s = 0.00981458
r3psi3s = 0.523563
r4epsilon4s = 0.0675925
r4psi4s = 0.785249
r5epsilon5s = 0.00758116
r5psi5s = -0.314212
r6epsilon6s = 0.0166274
r6psi6s = -0.000157331
r7epsilon7s = 0.0033211
r7psi7s = 0.224311
total entropy = 413.963

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0671061
epsilon3r2s = 0.0122182
epsilon4r2s = 0.11507
epsilon5r2s = 0.0190513
epsilon6r2s = 0.0658457
epsilon7r2s = 0.0219599
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0123002
r2psi3e = 0.523309
r2epsilon4e = 0.0576242
r2psi4e = 0.785288
r2epsilon5e = 0.0077032
r2psi5e = -0.314403
r2epsilon6e = 0.0132142
r2psi6e = -0.000102994
r2epsilon7e = 0.00309206
r2psi7e = 0.224161
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0141195
r2psi3s = 0.523367
r2epsilon4s = 0.0471284
r2psi4s = 0.785272
r2epsilon5s = 0.00767657
r2psi5s = -0.314378
r2epsilon6s = 0.00986588
r2psi6s = -0.000120255
r2epsilon7s = 0.00268808
r2psi7s = 0.224157
Done!


==> anc/hydro/initElhc20pi2.log <==
IC = -27
NUMT = 109
B = 5.693
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.0001
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.38
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 5.92212
overlap 1871.43
ecc0.325148
dilution0.0543746
Energy Density Weighting + r^n weighting:
average x = -0.000605531
average y = -1.06203
ecc = 0.256776
r3epsilon1e = 0.0569454
r3psi1e = 1.57015
epsilon2e = 0.256776
psi2e = -0.000129725
r3epsilon3e = 0.00583943
r3psi3e = 0.523461
r4epsilon4e = 0.0912674
r4psi4e = 0.785276
r5epsilon5e = 0.00544778
r5psi5e = -0.314225
r6epsilon6e = 0.0297806
r6psi6e = -0.000124538
r7epsilon7e = 0.00345208
r7psi7e = 0.224333

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0707755
epsilon3r2e = 0.00725762
epsilon4r2e = 0.154526
epsilon5r2e = 0.0135255
epsilon6r2e = 0.11537
epsilon7r2e = 0.0220303
Entropy Density Weighting + r^n weighting:
average x = -0.000672874
average y = -1.14511
ecc = 0.232437
r3epsilon1s = 0.0539047
r3psi1s = 1.57
epsilon2s = 0.232437
psi2s = -0.000146043
r3epsilon3s = 0.00981458
r3psi3s = 0.523563
r4epsilon4s = 0.0675925
r4psi4s = 0.785249
r5epsilon5s = 0.00758112
r5psi5s = -0.314212
r6epsilon6s = 0.0166273
r6psi6s = -0.000157331
r7epsilon7s = 0.00332106
r7psi7s = 0.224311
total entropy = 413.963

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0671061
epsilon3r2s = 0.0122182
epsilon4r2s = 0.11507
epsilon5r2s = 0.0190512
epsilon6r2s = 0.0658456
epsilon7r2s = 0.0219598
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0123002
r2psi3e = 0.523309
r2epsilon4e = 0.0576242
r2psi4e = 0.785288
r2epsilon5e = 0.0077032
r2psi5e = -0.314403
r2epsilon6e = 0.0132142
r2psi6e = -0.000102994
r2epsilon7e = 0.00309206
r2psi7e = 0.224161
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0141195
r2psi3s = 0.523367
r2epsilon4s = 0.0471284
r2psi4s = 0.785272
r2epsilon5s = 0.00767657
r2psi5s = -0.314378
r2epsilon6s = 0.00986588
r2psi6s = -0.000120255
r2epsilon7s = 0.00268808
r2psi7s = 0.224157
Done!


==> anc/hydro/initElhc30.log <==
IC = -27
NUMT = 109
B = 7.35
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.0001
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.51
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 4.96354
overlap 1619.64
ecc0.111365
dilution0.0660245
Energy Density Weighting + r^n weighting:
average x = -0.89349
average y = -2.41341e-17
ecc = 0.206777
r3epsilon1e = 0.0739213
r3psi1e = -1.22085e-16
epsilon2e = 0.206777
psi2e = -1.95742e-17
r3epsilon3e = 0.0497529
r3psi3e = -2.30097e-17
r4epsilon4e = 0.0699004
r4psi4e = 0.785398
r5epsilon5e = 0.0222033
r5psi5e = -0.628319
r6epsilon6e = 0.0151927
r6psi6e = 1.06323e-17
r7epsilon7e = 0.0083506
r7psi7e = -2.31226e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0935805
epsilon3r2e = 0.0629846
epsilon4r2e = 0.124497
epsilon5r2e = 0.0608463
epsilon6r2e = 0.0694492
epsilon7r2e = 0.0687316
Entropy Density Weighting + r^n weighting:
average x = -1.01958
average y = -1.81357e-17
ecc = 0.168181
r3epsilon1s = 0.0932985
r3psi1s = 3.77856e-17
epsilon2s = 0.168181
psi2s = -7.82494e-19
r3epsilon3s = 0.0477449
r3psi3s = 1.44596e-17
r4epsilon4s = 0.0416931
r4psi4s = 0.785398
r5epsilon5s = 0.0140326
r5psi5s = 0.628319
r6epsilon6s = 0.00274726
r6psi6s = 1.70335e-16
r7epsilon7s = 0.00392311
r7psi7s = -5.91921e-16
total entropy = 293.147

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.119204
epsilon3r2s = 0.0610018
epsilon4r2s = 0.0763708
epsilon5r2s = 0.0407951
epsilon6r2s = 0.0139393
epsilon7r2s = 0.0380743
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.050538
r2psi3e = 1.88951e-17
r2epsilon4e = 0.0469005
r2psi4e = 0.785398
r2epsilon5e = 0.0207709
r2psi5e = -0.628319
r2epsilon6e = 0.00775352
r2psi6e = 3.63856e-16
r2epsilon7e = 0.00737468
r2psi7e = -2.40283e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0485668
r2psi3s = -9.25114e-18
r2epsilon4s = 0.0322869
r2psi4s = 0.785398
r2epsilon5s = 0.0168352
r2psi5s = -0.628319
r2epsilon6s = 0.00317582
r2psi6s = -2.33536e-17
r2epsilon7s = 0.0048756
r2psi7s = -2.98466e-16
Done!


==> anc/hydro/initElhc30016.log <==
IC = -27
NUMT = 119
B = 7.35
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.51
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 60
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 4.96354
overlap 1619.64
ecc0.111365
dilution0.0660245
Energy Density Weighting + r^n weighting:
average x = -0.89349
average y = -2.41341e-17
ecc = 0.206777
r3epsilon1e = 0.0739213
r3psi1e = 1.90185e-17
epsilon2e = 0.206777
psi2e = 3.41005e-17
r3epsilon3e = 0.0497529
r3psi3e = -2.07305e-17
r4epsilon4e = 0.0699004
r4psi4e = 0.785398
r5epsilon5e = 0.0222033
r5psi5e = 0.628319
r6epsilon6e = 0.0151927
r6psi6e = 1.02919e-17
r7epsilon7e = 0.0083506
r7psi7e = -1.95454e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0935805
epsilon3r2e = 0.0629846
epsilon4r2e = 0.124497
epsilon5r2e = 0.0608463
epsilon6r2e = 0.0694492
epsilon7r2e = 0.0687316
Entropy Density Weighting + r^n weighting:
average x = -1.01958
average y = -1.83265e-17
ecc = 0.168181
r3epsilon1s = 0.0932985
r3psi1s = -7.6862e-17
epsilon2s = 0.168181
psi2s = 1.70255e-17
r3epsilon3s = 0.0477449
r3psi3s = -1.90558e-17
r4epsilon4s = 0.0416932
r4psi4s = 0.785398
r5epsilon5s = 0.0140327
r5psi5s = 0.628319
r6epsilon6s = 0.00274724
r6psi6s = 1.28158e-15
r7epsilon7s = 0.00392317
r7psi7s = -5.2465e-16
total entropy = 293.147

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.119204
epsilon3r2s = 0.0610018
epsilon4r2s = 0.0763709
epsilon5r2s = 0.0407953
epsilon6r2s = 0.0139391
epsilon7r2s = 0.0380743
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.050538
r2psi3e = 1.62365e-17
r2epsilon4e = 0.0469005
r2psi4e = 0.785398
r2epsilon5e = 0.0207709
r2psi5e = -0.628319
r2epsilon6e = 0.00775352
r2psi6e = 2.39121e-16
r2epsilon7e = 0.00737468
r2psi7e = -3.00597e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0485668
r2psi3s = -3.49724e-17
r2epsilon4s = 0.0322869
r2psi4s = 0.785398
r2epsilon5s = 0.0168352
r2psi5s = -0.628319
r2epsilon6s = 0.00317582
r2psi6s = 7.99136e-16
r2epsilon7s = 0.0048756
r2psi7s = -3.20987e-16
Done!


==> anc/hydro/initElhc30016pi2.log <==
IC = -27
NUMT = 119
B = 7.35
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.43
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 60
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 4.96354
overlap 1590.07
ecc0.431439
dilution0.061051
Energy Density Weighting + r^n weighting:
average x = -0.000588839
average y = -1.18198
ecc = 0.348025
r3epsilon1e = 0.0733894
r3psi1e = 1.57018
epsilon2e = 0.348025
psi2e = -0.000122465
r3epsilon3e = 0.0073263
r3psi3e = 0.523563
r4epsilon4e = 0.155496
r4psi4e = 0.785276
r5epsilon5e = 0.0087296
r5psi5e = -0.314105
r6epsilon6e = 0.0597235
r6psi6e = -0.000131226
r7epsilon7e = 0.00719291
r7psi7e = 0.224416

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.093285
epsilon3r2e = 0.00931242
epsilon4r2e = 0.278773
epsilon5r2e = 0.0240174
epsilon6r2e = 0.270889
epsilon7r2e = 0.0572743
Entropy Density Weighting + r^n weighting:
average x = -0.000668852
average y = -1.28267
ecc = 0.31368
r3epsilon1s = 0.0705928
r3psi1s = 1.57
epsilon2s = 0.31368
psi2s = -0.000140852
r3epsilon3s = 0.01391
r3psi3s = 0.523667
r4epsilon4s = 0.113377
r4psi4s = 0.785245
r5epsilon5s = 0.0140972
r5psi5s = -0.314133
r6epsilon6s = 0.0314042
r6psi6s = -0.00017336
r7epsilon7s = 0.00753938
r7psi7s = 0.224356
total entropy = 290.864

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0899657
epsilon3r2s = 0.0177273
epsilon4r2s = 0.204901
epsilon5r2s = 0.0394452
epsilon6r2s = 0.146735
epsilon7r2s = 0.0629172
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0193282
r2psi3e = 0.523322
r2epsilon4e = 0.103804
r2psi4e = 0.785291
r2epsilon5e = 0.0163466
r2psi5e = -0.314384
r2epsilon6e = 0.0305726
r2psi6e = -0.000102365
r2epsilon7e = 0.00799146
r2psi7e = 0.224178
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0222791
r2psi3s = 0.523387
r2epsilon4s = 0.0840497
r2psi4s = 0.785272
r2epsilon5s = 0.0163181
r2psi5s = -0.314366
r2epsilon6s = 0.0227463
r2psi6s = -0.000119693
r2epsilon7s = 0.00696773
r2psi7s = 0.224187
Done!


==> anc/hydro/initElhc30024.log <==
IC = -27
NUMT = 109
B = 7.35
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.24
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.51
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 4.96354
overlap 1619.64
ecc0.111365
dilution0.0660245
Energy Density Weighting + r^n weighting:
average x = -0.89349
average y = -2.41341e-17
ecc = 0.206777
r3epsilon1e = 0.0739213
r3psi1e = -1.22085e-16
epsilon2e = 0.206777
psi2e = -1.95742e-17
r3epsilon3e = 0.0497529
r3psi3e = -2.30097e-17
r4epsilon4e = 0.0699004
r4psi4e = 0.785398
r5epsilon5e = 0.0222033
r5psi5e = -0.628319
r6epsilon6e = 0.0151927
r6psi6e = 1.06323e-17
r7epsilon7e = 0.0083506
r7psi7e = -2.31226e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0935805
epsilon3r2e = 0.0629846
epsilon4r2e = 0.124497
epsilon5r2e = 0.0608463
epsilon6r2e = 0.0694492
epsilon7r2e = 0.0687316
Entropy Density Weighting + r^n weighting:
average x = -1.01958
average y = -1.81357e-17
ecc = 0.168181
r3epsilon1s = 0.0932985
r3psi1s = 3.77856e-17
epsilon2s = 0.168181
psi2s = -7.82494e-19
r3epsilon3s = 0.0477449
r3psi3s = 1.44596e-17
r4epsilon4s = 0.0416931
r4psi4s = 0.785398
r5epsilon5s = 0.0140326
r5psi5s = 0.628319
r6epsilon6s = 0.00274726
r6psi6s = 1.70335e-16
r7epsilon7s = 0.00392311
r7psi7s = -5.91921e-16
total entropy = 293.147

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.119204
epsilon3r2s = 0.0610018
epsilon4r2s = 0.0763708
epsilon5r2s = 0.0407951
epsilon6r2s = 0.0139393
epsilon7r2s = 0.0380743
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.050538
r2psi3e = 1.88951e-17
r2epsilon4e = 0.0469005
r2psi4e = 0.785398
r2epsilon5e = 0.0207709
r2psi5e = -0.628319
r2epsilon6e = 0.00775352
r2psi6e = 3.63856e-16
r2epsilon7e = 0.00737468
r2psi7e = -2.40283e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0485668
r2psi3s = -9.25114e-18
r2epsilon4s = 0.0322869
r2psi4s = 0.785398
r2epsilon5s = 0.0168352
r2psi5s = -0.628319
r2epsilon6s = 0.00317582
r2psi6s = -2.33536e-17
r2epsilon7s = 0.0048756
r2psi7s = -2.98466e-16
Done!


==> anc/hydro/initElhc30024pi2.log <==
IC = -27
NUMT = 109
B = 7.35
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.24
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOEPS = 0.44
MONOANGLE = 1.57
FULL = 1
==> Allocating memory
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 4.96354
overlap 1607.7
ecc0.436946
dilution0.0602036
Energy Density Weighting + r^n weighting:
average x = -0.000607501
average y = -1.21714
ecc = 0.349987
epsilon1 = 0.0752707
psi1 = 1.57018
epsilon2 = 0.349987
psi2 = -0.000128318
epsilon3 = 0.00708891
psi3 = 0.52361
epsilon4 = 0.157161
psi4 = 0.78527
epsilon5 = 0.00857392
psi5 = -0.314075
epsilon6 = 0.0606785
psi6 = -0.000138323
epsilon7 = 0.00716367
psi7 = 0.224432
Entropy Density Weighting + r^n weighting:
average x = -0.000689911
average y = -1.32079
ecc = 0.31577
epsilon1 = 0.0724036
psi1 = 1.57
epsilon2 = 0.31577
psi2 = -0.000147419
epsilon3 = 0.01381
psi3 = 0.523697
epsilon4 = 0.115002
psi4 = 0.785237
epsilon5 = 0.0141486
psi5 = -0.314118
epsilon6 = 0.0321768
psi6 = -0.00018247
epsilon7 = 0.00765139
psi7 = 0.224364
total entropy = 292.681
Energy Density Weighting + r^2 weighting:
epsilon3 = 0.0195641
psi3 = 0.523327
epsilon4 = 0.104877
psi4 = 0.785285
epsilon5 = 0.0167841
psi5 = -0.314385
epsilon6 = 0.0310502
psi6 = -0.000106396
epsilon7 = 0.00812217
psi7 = 0.224173
Entropy Density Weighting + r^2 weighting:
epsilon3 = 0.022581
psi3 = 0.523393
epsilon4 = 0.0850812
psi4 = 0.785266
epsilon5 = 0.0167354
psi5 = -0.314368
epsilon6 = 0.023206
psi6 = -0.000125515
epsilon7 = 0.00723219
psi7 = 0.224189
Done!


==> anc/hydro/initElhc3008.log <==
IC = -27
NUMT = 119
B = 7.35
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.08
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.51
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 60
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 4.96354
overlap 1619.64
ecc0.111365
dilution0.0660245
Energy Density Weighting + r^n weighting:
average x = -0.89349
average y = -2.41341e-17
ecc = 0.206777
r3epsilon1e = 0.0739213
r3psi1e = 1.90185e-17
epsilon2e = 0.206777
psi2e = 3.41005e-17
r3epsilon3e = 0.0497529
r3psi3e = -2.07305e-17
r4epsilon4e = 0.0699004
r4psi4e = 0.785398
r5epsilon5e = 0.0222033
r5psi5e = 0.628319
r6epsilon6e = 0.0151927
r6psi6e = 1.02919e-17
r7epsilon7e = 0.0083506
r7psi7e = -1.95454e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0935805
epsilon3r2e = 0.0629846
epsilon4r2e = 0.124497
epsilon5r2e = 0.0608463
epsilon6r2e = 0.0694492
epsilon7r2e = 0.0687316
Entropy Density Weighting + r^n weighting:
average x = -1.01958
average y = -1.83265e-17
ecc = 0.168181
r3epsilon1s = 0.0932985
r3psi1s = -7.6862e-17
epsilon2s = 0.168181
psi2s = 1.70255e-17
r3epsilon3s = 0.0477449
r3psi3s = -1.90558e-17
r4epsilon4s = 0.0416932
r4psi4s = 0.785398
r5epsilon5s = 0.0140327
r5psi5s = 0.628319
r6epsilon6s = 0.00274724
r6psi6s = 1.28158e-15
r7epsilon7s = 0.00392317
r7psi7s = -5.2465e-16
total entropy = 293.147

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.119204
epsilon3r2s = 0.0610018
epsilon4r2s = 0.0763709
epsilon5r2s = 0.0407953
epsilon6r2s = 0.0139391
epsilon7r2s = 0.0380743
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.050538
r2psi3e = 1.62365e-17
r2epsilon4e = 0.0469005
r2psi4e = 0.785398
r2epsilon5e = 0.0207709
r2psi5e = -0.628319
r2epsilon6e = 0.00775352
r2psi6e = 2.39121e-16
r2epsilon7e = 0.00737468
r2psi7e = -3.00597e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0485668
r2psi3s = -3.49724e-17
r2epsilon4s = 0.0322869
r2psi4s = 0.785398
r2epsilon5s = 0.0168352
r2psi5s = -0.628319
r2epsilon6s = 0.00317582
r2psi6s = 7.99136e-16
r2epsilon7s = 0.0048756
r2psi7s = -3.20987e-16
Done!


==> anc/hydro/initElhc3008pi2.log <==
IC = -27
NUMT = 119
B = 7.35
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.08
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.43
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 60
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 4.96354
overlap 1590.07
ecc0.431439
dilution0.061051
Energy Density Weighting + r^n weighting:
average x = -0.000588839
average y = -1.18198
ecc = 0.348025
r3epsilon1e = 0.0733894
r3psi1e = 1.57018
epsilon2e = 0.348025
psi2e = -0.000122465
r3epsilon3e = 0.0073263
r3psi3e = 0.523563
r4epsilon4e = 0.155496
r4psi4e = 0.785276
r5epsilon5e = 0.0087296
r5psi5e = -0.314105
r6epsilon6e = 0.0597235
r6psi6e = -0.000131226
r7epsilon7e = 0.00719291
r7psi7e = 0.224416

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.093285
epsilon3r2e = 0.00931242
epsilon4r2e = 0.278773
epsilon5r2e = 0.0240174
epsilon6r2e = 0.270889
epsilon7r2e = 0.0572743
Entropy Density Weighting + r^n weighting:
average x = -0.000668852
average y = -1.28267
ecc = 0.31368
r3epsilon1s = 0.0705928
r3psi1s = 1.57
epsilon2s = 0.31368
psi2s = -0.000140852
r3epsilon3s = 0.01391
r3psi3s = 0.523667
r4epsilon4s = 0.113377
r4psi4s = 0.785245
r5epsilon5s = 0.0140972
r5psi5s = -0.314133
r6epsilon6s = 0.0314042
r6psi6s = -0.00017336
r7epsilon7s = 0.00753938
r7psi7s = 0.224356
total entropy = 290.864

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0899657
epsilon3r2s = 0.0177273
epsilon4r2s = 0.204901
epsilon5r2s = 0.0394452
epsilon6r2s = 0.146735
epsilon7r2s = 0.0629172
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0193282
r2psi3e = 0.523322
r2epsilon4e = 0.103804
r2psi4e = 0.785291
r2epsilon5e = 0.0163466
r2psi5e = -0.314384
r2epsilon6e = 0.0305726
r2psi6e = -0.000102365
r2epsilon7e = 0.00799146
r2psi7e = 0.224178
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0222791
r2psi3s = 0.523387
r2epsilon4s = 0.0840497
r2psi4s = 0.785272
r2epsilon5s = 0.0163181
r2psi5s = -0.314366
r2epsilon6s = 0.0227463
r2psi6s = -0.000119693
r2epsilon7s = 0.00696773
r2psi7s = 0.224187
Done!


==> anc/hydro/initElhc30pi2.log <==
IC = -27
NUMT = 109
B = 7.35
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.0001
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOEPS = 0.43
MONOANGLE = 1.57
FULL = 1
==> Allocating memory
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 4.96354
overlap 1590.07
ecc0.431439
dilution0.061051
Energy Density Weighting + r^n weighting:
average x = -0.000588839
average y = -1.18198
ecc = 0.348025
epsilon1 = 0.0733894
psi1 = 1.57018
epsilon2 = 0.348025
psi2 = -0.000122465
epsilon3 = 0.0073263
psi3 = 0.523563
epsilon4 = 0.155496
psi4 = 0.785276
epsilon5 = 0.0087296
psi5 = -0.314105
epsilon6 = 0.0597235
psi6 = -0.000131226
epsilon7 = 0.00719291
psi7 = 0.224416
Entropy Density Weighting + r^n weighting:
average x = -0.000668852
average y = -1.28267
ecc = 0.31368
epsilon1 = 0.0705928
psi1 = 1.57
epsilon2 = 0.31368
psi2 = -0.000140852
epsilon3 = 0.01391
psi3 = 0.523667
epsilon4 = 0.113377
psi4 = 0.785245
epsilon5 = 0.0140971
psi5 = -0.314133
epsilon6 = 0.0314041
psi6 = -0.00017336
epsilon7 = 0.00753923
psi7 = 0.224356
total entropy = 290.864
Energy Density Weighting + r^2 weighting:
epsilon3 = 0.0193282
psi3 = 0.523322
epsilon4 = 0.103804
psi4 = 0.785291
epsilon5 = 0.0163466
psi5 = -0.314384
epsilon6 = 0.0305726
psi6 = -0.000102365
epsilon7 = 0.00799146
psi7 = 0.224178
Entropy Density Weighting + r^2 weighting:
epsilon3 = 0.0222791
psi3 = 0.523387
epsilon4 = 0.0840497
psi4 = 0.785272
epsilon5 = 0.0163181
psi5 = -0.314366
epsilon6 = 0.0227463
psi6 = -0.000119693
epsilon7 = 0.00696773
psi7 = 0.224187
Done!


==> anc/hydro/initElhc40.log <==
IC = -27
NUMT = 109
B = 8.696
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.0001
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.6
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 3.98782
overlap 1461.27
ecc0.0887892
dilution0.0733476
Energy Density Weighting + r^n weighting:
average x = -0.96275
average y = -2.85399e-17
ecc = 0.21243
r3epsilon1e = 0.106599
r3psi1e = -2.2971e-18
epsilon2e = 0.21243
psi2e = -8.97329e-18
r3epsilon3e = 0.0745316
r3psi3e = 2.93908e-18
r4epsilon4e = 0.0789898
r4psi4e = 0.785398
r5epsilon5e = 0.0243618
r5psi5e = -0.628319
r6epsilon6e = 0.00989458
r6psi6e = 5.07687e-16
r7epsilon7e = 0.0103756
r7psi7e = -3.96512e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.138334
epsilon3r2e = 0.0967194
epsilon4r2e = 0.150489
epsilon5r2e = 0.0760092
epsilon6r2e = 0.0560504
epsilon7r2e = 0.118111
Entropy Density Weighting + r^n weighting:
average x = -1.12811
average y = -4.22241e-18
ecc = 0.160768
r3epsilon1s = 0.13724
r3psi1s = 1.98279e-17
epsilon2s = 0.160768
psi2s = 1.84153e-17
r3epsilon3s = 0.0720047
r3psi3s = 2.99418e-17
r4epsilon4s = 0.045368
r4psi4s = 0.785398
r5epsilon5s = 0.0100164
r5psi5s = -0.628319
r6epsilon6s = 0.00507196
r6psi6s = 0.523599
r7epsilon7s = 0.00651774
r7psi7s = -2.82361e-16
total entropy = 205.345

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.180712
epsilon3r2s = 0.0948126
epsilon4r2s = 0.0903652
epsilon5r2s = 0.0343145
epsilon6r2s = 0.0338398
epsilon7r2s = 0.0955971
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0760145
r2psi3e = 1.5904e-17
r2epsilon4e = 0.0541326
r2psi4e = 0.785398
r2epsilon5e = 0.0308206
r2psi5e = -0.628319
r2epsilon6e = 0.00652338
r2psi6e = 2.45226e-16
r2epsilon7e = 0.0112422
r2psi7e = -2.30878e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0726161
r2psi3s = 5.059e-18
r2epsilon4s = 0.0338494
r2psi4s = 0.785398
r2epsilon5s = 0.0232531
r2psi5s = -0.628319
r2epsilon6s = 0.000133319
r2psi6s = 8.35179e-15
r2epsilon7s = 0.00664675
r2psi7s = -3.58311e-16
Done!


==> anc/hydro/initElhc40016.log <==
IC = -27
NUMT = 109
B = 8.696
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.6
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 3.98782
overlap 1461.27
ecc0.0887892
dilution0.0733476
Energy Density Weighting + r^n weighting:
average x = -0.96275
average y = -2.85399e-17
ecc = 0.21243
r3epsilon1e = 0.106599
r3psi1e = -2.2971e-18
epsilon2e = 0.21243
psi2e = -8.97329e-18
r3epsilon3e = 0.0745316
r3psi3e = 2.93908e-18
r4epsilon4e = 0.0789898
r4psi4e = 0.785398
r5epsilon5e = 0.0243618
r5psi5e = -0.628319
r6epsilon6e = 0.00989458
r6psi6e = 5.07687e-16
r7epsilon7e = 0.0103756
r7psi7e = -3.96512e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.138334
epsilon3r2e = 0.0967194
epsilon4r2e = 0.150489
epsilon5r2e = 0.0760092
epsilon6r2e = 0.0560504
epsilon7r2e = 0.118111
Entropy Density Weighting + r^n weighting:
average x = -1.12811
average y = -4.22241e-18
ecc = 0.160768
r3epsilon1s = 0.13724
r3psi1s = 1.98279e-17
epsilon2s = 0.160768
psi2s = 1.84153e-17
r3epsilon3s = 0.0720047
r3psi3s = 2.99418e-17
r4epsilon4s = 0.045368
r4psi4s = 0.785398
r5epsilon5s = 0.0100164
r5psi5s = -0.628319
r6epsilon6s = 0.00507196
r6psi6s = 0.523599
r7epsilon7s = 0.00651774
r7psi7s = -2.82361e-16
total entropy = 205.345

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.180712
epsilon3r2s = 0.0948126
epsilon4r2s = 0.0903652
epsilon5r2s = 0.0343145
epsilon6r2s = 0.0338398
epsilon7r2s = 0.0955971
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0760145
r2psi3e = 1.5904e-17
r2epsilon4e = 0.0541326
r2psi4e = 0.785398
r2epsilon5e = 0.0308206
r2psi5e = -0.628319
r2epsilon6e = 0.00652338
r2psi6e = 2.45226e-16
r2epsilon7e = 0.0112422
r2psi7e = -2.30878e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0726161
r2psi3s = 5.059e-18
r2epsilon4s = 0.0338494
r2psi4s = 0.785398
r2epsilon5s = 0.0232531
r2psi5s = -0.628319
r2epsilon6s = 0.000133319
r2psi6s = 8.35179e-15
r2epsilon7s = 0.00664675
r2psi7s = -3.58311e-16
Done!


==> anc/hydro/initElhc40016pi2.log <==
IC = -27
NUMT = 109
B = 8.696
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.55
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 3.98782
overlap 1535.2
ecc0.552832
dilution0.0584073
Energy Density Weighting + r^n weighting:
average x = -0.000724943
average y = -1.56938
ecc = 0.429791
r3epsilon1e = 0.108322
r3psi1e = 1.57016
epsilon2e = 0.429791
psi2e = -0.000174883
r3epsilon3e = 0.00284254
r3psi3e = 0.526262
r4epsilon4e = 0.220963
r4psi4e = 0.785208
r5epsilon5e = 0.0063985
r5psi5e = -0.312905
r6epsilon6e = 0.0917067
r6psi6e = -0.000223829
r7epsilon7e = 0.00834166
r7psi7e = 0.22491

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.141155
epsilon3r2e = 0.00370413
epsilon4r2e = 0.422159
epsilon5r2e = 0.0197468
epsilon6r2e = 0.496851
epsilon7r2e = 0.0854036
Entropy Density Weighting + r^n weighting:
average x = -0.00084049
average y = -1.71579
ecc = 0.388659
r3epsilon1s = 0.105645
r3psi1s = 1.56997
epsilon2s = 0.388659
psi2s = -0.000203463
r3epsilon3s = 0.0131719
r3psi3s = 0.524396
r4epsilon4s = 0.16307
r4psi4s = 0.785154
r5epsilon5s = 0.0178697
r5psi5s = -0.313754
r6epsilon6s = 0.0487034
r6psi6s = -0.000307643
r7epsilon7s = 0.0115351
r7psi7s = 0.224565
total entropy = 213.019

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.138
epsilon3r2s = 0.0172059
epsilon4r2s = 0.313893
epsilon5r2s = 0.0560364
epsilon6r2s = 0.271496
epsilon7r2s = 0.123605
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0268449
r2psi3e = 0.523426
r2epsilon4e = 0.15582
r2psi4e = 0.785238
r2epsilon5e = 0.0309454
r2psi5e = -0.314366
r2epsilon6e = 0.0553525
r2psi6e = -0.000154947
r2epsilon7e = 0.0186142
r2psi7e = 0.224184
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.031508
r2psi3s = 0.523499
r2epsilon4s = 0.126496
r2psi4s = 0.785209
r2epsilon5s = 0.0308309
r2psi5s = -0.314351
r2epsilon6s = 0.0414679
r2psi6s = -0.000182505
r2epsilon7s = 0.0163844
r2psi7s = 0.22419
Done!


==> anc/hydro/initElhc40024.log <==
IC = -27
NUMT = 109
B = 8.696
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.24
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.6
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 3.98782
overlap 1461.27
ecc0.0887892
dilution0.0733476
Energy Density Weighting + r^n weighting:
average x = -0.96275
average y = -2.85399e-17
ecc = 0.21243
r3epsilon1e = 0.106599
r3psi1e = -2.2971e-18
epsilon2e = 0.21243
psi2e = -8.97329e-18
r3epsilon3e = 0.0745316
r3psi3e = 2.93908e-18
r4epsilon4e = 0.0789898
r4psi4e = 0.785398
r5epsilon5e = 0.0243618
r5psi5e = -0.628319
r6epsilon6e = 0.00989458
r6psi6e = 5.07687e-16
r7epsilon7e = 0.0103756
r7psi7e = -3.96512e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.138334
epsilon3r2e = 0.0967194
epsilon4r2e = 0.150489
epsilon5r2e = 0.0760092
epsilon6r2e = 0.0560504
epsilon7r2e = 0.118111
Entropy Density Weighting + r^n weighting:
average x = -1.12811
average y = -4.22241e-18
ecc = 0.160768
r3epsilon1s = 0.13724
r3psi1s = 1.98279e-17
epsilon2s = 0.160768
psi2s = 1.84153e-17
r3epsilon3s = 0.0720047
r3psi3s = 2.99418e-17
r4epsilon4s = 0.045368
r4psi4s = 0.785398
r5epsilon5s = 0.0100164
r5psi5s = -0.628319
r6epsilon6s = 0.00507196
r6psi6s = 0.523599
r7epsilon7s = 0.00651774
r7psi7s = -2.82361e-16
total entropy = 205.345

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.180712
epsilon3r2s = 0.0948126
epsilon4r2s = 0.0903652
epsilon5r2s = 0.0343145
epsilon6r2s = 0.0338398
epsilon7r2s = 0.0955971
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0760145
r2psi3e = 1.5904e-17
r2epsilon4e = 0.0541326
r2psi4e = 0.785398
r2epsilon5e = 0.0308206
r2psi5e = -0.628319
r2epsilon6e = 0.00652338
r2psi6e = 2.45226e-16
r2epsilon7e = 0.0112422
r2psi7e = -2.30878e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0726161
r2psi3s = 5.059e-18
r2epsilon4s = 0.0338494
r2psi4s = 0.785398
r2epsilon5s = 0.0232531
r2psi5s = -0.628319
r2epsilon6s = 0.000133319
r2psi6s = 8.35179e-15
r2epsilon7s = 0.00664675
r2psi7s = -3.58311e-16
Done!


==> anc/hydro/initElhc40024pi2.log <==
IC = -27
NUMT = 109
B = 8.696
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.24
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.55
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 3.98782
overlap 1535.2
ecc0.552832
dilution0.0584073
Energy Density Weighting + r^n weighting:
average x = -0.000724943
average y = -1.56938
ecc = 0.429791
r3epsilon1e = 0.108322
r3psi1e = 1.57016
epsilon2e = 0.429791
psi2e = -0.000174883
r3epsilon3e = 0.00284254
r3psi3e = 0.526262
r4epsilon4e = 0.220963
r4psi4e = 0.785208
r5epsilon5e = 0.0063985
r5psi5e = -0.312905
r6epsilon6e = 0.0917067
r6psi6e = -0.000223829
r7epsilon7e = 0.00834166
r7psi7e = 0.22491

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.141155
epsilon3r2e = 0.00370413
epsilon4r2e = 0.422159
epsilon5r2e = 0.0197468
epsilon6r2e = 0.496851
epsilon7r2e = 0.0854036
Entropy Density Weighting + r^n weighting:
average x = -0.00084049
average y = -1.71579
ecc = 0.388659
r3epsilon1s = 0.105645
r3psi1s = 1.56997
epsilon2s = 0.388659
psi2s = -0.000203463
r3epsilon3s = 0.0131719
r3psi3s = 0.524396
r4epsilon4s = 0.16307
r4psi4s = 0.785154
r5epsilon5s = 0.0178697
r5psi5s = -0.313754
r6epsilon6s = 0.0487034
r6psi6s = -0.000307643
r7epsilon7s = 0.0115351
r7psi7s = 0.224565
total entropy = 213.019

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.138
epsilon3r2s = 0.0172059
epsilon4r2s = 0.313893
epsilon5r2s = 0.0560364
epsilon6r2s = 0.271496
epsilon7r2s = 0.123605
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0268449
r2psi3e = 0.523426
r2epsilon4e = 0.15582
r2psi4e = 0.785238
r2epsilon5e = 0.0309454
r2psi5e = -0.314366
r2epsilon6e = 0.0553525
r2psi6e = -0.000154947
r2epsilon7e = 0.0186142
r2psi7e = 0.224184
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.031508
r2psi3s = 0.523499
r2epsilon4s = 0.126496
r2psi4s = 0.785209
r2epsilon5s = 0.0308309
r2psi5s = -0.314351
r2epsilon6s = 0.0414679
r2psi6s = -0.000182505
r2epsilon7s = 0.0163844
r2psi7s = 0.22419
Done!


==> anc/hydro/initElhc4008.log <==
IC = -27
NUMT = 119
B = 8.696
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.08
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.6
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 60
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 3.98782
overlap 1461.27
ecc0.0887892
dilution0.0733476
Energy Density Weighting + r^n weighting:
average x = -0.96275
average y = -2.85399e-17
ecc = 0.21243
r3epsilon1e = 0.106599
r3psi1e = 1.99352e-16
epsilon2e = 0.21243
psi2e = -1.55681e-17
r3epsilon3e = 0.0745316
r3psi3e = 3.92894e-17
r4epsilon4e = 0.0789898
r4psi4e = 0.785398
r5epsilon5e = 0.0243618
r5psi5e = -0.628319
r6epsilon6e = 0.00989457
r6psi6e = 2.51253e-16
r7epsilon7e = 0.0103756
r7psi7e = -1.42816e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.138334
epsilon3r2e = 0.0967194
epsilon4r2e = 0.150489
epsilon5r2e = 0.0760092
epsilon6r2e = 0.0560503
epsilon7r2e = 0.118111
Entropy Density Weighting + r^n weighting:
average x = -1.12811
average y = -4.49484e-18
ecc = 0.160768
r3epsilon1s = 0.13724
r3psi1s = 2.43538e-17
epsilon2s = 0.160768
psi2s = 6.69713e-18
r3epsilon3s = 0.0720047
r3psi3s = 2.01729e-17
r4epsilon4s = 0.0453683
r4psi4s = 0.785398
r5epsilon5s = 0.0100159
r5psi5s = -0.628319
r6epsilon6s = 0.00507367
r6psi6s = 0.523599
r7epsilon7s = 0.00652228
r7psi7s = -3.61181e-16
total entropy = 205.345

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.180712
epsilon3r2s = 0.0948126
epsilon4r2s = 0.0903657
epsilon5r2s = 0.034313
epsilon6r2s = 0.0338511
epsilon7r2s = 0.0956624
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0760145
r2psi3e = -3.78304e-17
r2epsilon4e = 0.0541326
r2psi4e = 0.785398
r2epsilon5e = 0.0308206
r2psi5e = -0.628319
r2epsilon6e = 0.00652338
r2psi6e = 1.55025e-16
r2epsilon7e = 0.0112422
r2psi7e = -1.9815e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0726161
r2psi3s = -5.81677e-17
r2epsilon4s = 0.0338494
r2psi4s = -0.785398
r2epsilon5s = 0.0232531
r2psi5s = -0.628319
r2epsilon6s = 0.000133312
r2psi6s = 1.41742e-14
r2epsilon7s = 0.00664675
r2psi7s = -2.34901e-16
Done!


==> anc/hydro/initElhc4008pi2.log <==
IC = -27
NUMT = 109
B = 8.696
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.08
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.55
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 3.98782
overlap 1535.2
ecc0.552832
dilution0.0584073
Energy Density Weighting + r^n weighting:
average x = -0.000724943
average y = -1.56938
ecc = 0.429791
r3epsilon1e = 0.108322
r3psi1e = 1.57016
epsilon2e = 0.429791
psi2e = -0.000174883
r3epsilon3e = 0.00284254
r3psi3e = 0.526262
r4epsilon4e = 0.220963
r4psi4e = 0.785208
r5epsilon5e = 0.0063985
r5psi5e = -0.312905
r6epsilon6e = 0.0917067
r6psi6e = -0.000223829
r7epsilon7e = 0.00834166
r7psi7e = 0.22491

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.141155
epsilon3r2e = 0.00370413
epsilon4r2e = 0.422159
epsilon5r2e = 0.0197468
epsilon6r2e = 0.496851
epsilon7r2e = 0.0854036
Entropy Density Weighting + r^n weighting:
average x = -0.00084049
average y = -1.71579
ecc = 0.388659
r3epsilon1s = 0.105645
r3psi1s = 1.56997
epsilon2s = 0.388659
psi2s = -0.000203463
r3epsilon3s = 0.0131719
r3psi3s = 0.524396
r4epsilon4s = 0.16307
r4psi4s = 0.785154
r5epsilon5s = 0.0178697
r5psi5s = -0.313754
r6epsilon6s = 0.0487034
r6psi6s = -0.000307643
r7epsilon7s = 0.0115351
r7psi7s = 0.224565
total entropy = 213.019

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.138
epsilon3r2s = 0.0172059
epsilon4r2s = 0.313893
epsilon5r2s = 0.0560364
epsilon6r2s = 0.271496
epsilon7r2s = 0.123605
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0268449
r2psi3e = 0.523426
r2epsilon4e = 0.15582
r2psi4e = 0.785238
r2epsilon5e = 0.0309454
r2psi5e = -0.314366
r2epsilon6e = 0.0553525
r2psi6e = -0.000154947
r2epsilon7e = 0.0186142
r2psi7e = 0.224184
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.031508
r2psi3s = 0.523499
r2epsilon4s = 0.126496
r2psi4s = 0.785209
r2epsilon5s = 0.0308309
r2psi5s = -0.314351
r2epsilon6s = 0.0414679
r2psi6s = -0.000182505
r2epsilon7s = 0.0163844
r2psi7s = 0.22419
Done!


==> anc/hydro/initElhc40pi2.log <==
IC = -27
NUMT = 109
B = 8.696
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.0001
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.55
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 3.98782
overlap 1535.2
ecc0.552832
dilution0.0584073
Energy Density Weighting + r^n weighting:
average x = -0.000724943
average y = -1.56938
ecc = 0.429791
r3epsilon1e = 0.108322
r3psi1e = 1.57016
epsilon2e = 0.429791
psi2e = -0.000174883
r3epsilon3e = 0.00284254
r3psi3e = 0.526262
r4epsilon4e = 0.220963
r4psi4e = 0.785208
r5epsilon5e = 0.0063985
r5psi5e = -0.312905
r6epsilon6e = 0.0917067
r6psi6e = -0.000223829
r7epsilon7e = 0.00834166
r7psi7e = 0.22491

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.141155
epsilon3r2e = 0.00370413
epsilon4r2e = 0.422159
epsilon5r2e = 0.0197468
epsilon6r2e = 0.496851
epsilon7r2e = 0.0854036
Entropy Density Weighting + r^n weighting:
average x = -0.00084049
average y = -1.71579
ecc = 0.388659
r3epsilon1s = 0.105645
r3psi1s = 1.56997
epsilon2s = 0.388659
psi2s = -0.000203463
r3epsilon3s = 0.0131719
r3psi3s = 0.524396
r4epsilon4s = 0.16307
r4psi4s = 0.785154
r5epsilon5s = 0.0178697
r5psi5s = -0.313754
r6epsilon6s = 0.0487034
r6psi6s = -0.000307643
r7epsilon7s = 0.0115351
r7psi7s = 0.224565
total entropy = 213.019

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.138
epsilon3r2s = 0.0172059
epsilon4r2s = 0.313893
epsilon5r2s = 0.0560364
epsilon6r2s = 0.271496
epsilon7r2s = 0.123605
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0268449
r2psi3e = 0.523426
r2epsilon4e = 0.15582
r2psi4e = 0.785238
r2epsilon5e = 0.0309454
r2psi5e = -0.314366
r2epsilon6e = 0.0553525
r2psi6e = -0.000154947
r2epsilon7e = 0.0186142
r2psi7e = 0.224184
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.031508
r2psi3s = 0.523499
r2epsilon4s = 0.126496
r2psi4s = 0.785209
r2epsilon5s = 0.0308309
r2psi5s = -0.314351
r2epsilon6s = 0.0414679
r2psi6s = -0.000182505
r2epsilon7s = 0.0163844
r2psi7s = 0.22419
Done!


==> anc/hydro/initElhc50.log <==
IC = -27
NUMT = 109
B = 9.86
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.0001
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.67
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 3.00387
overlap 1345.99
ecc0.0434745
dilution0.0798693
Energy Density Weighting + r^n weighting:
average x = -1.01425
average y = -2.6424e-17
ecc = 0.190151
r3epsilon1e = 0.149412
r3psi1e = 6.37882e-17
epsilon2e = 0.190151
psi2e = -1.76228e-17
r3epsilon3e = 0.0996793
r3psi3e = 2.67292e-18
r4epsilon4e = 0.0794556
r4psi4e = 0.785398
r5epsilon5e = 0.0124482
r5psi5e = -0.628319
r6epsilon6e = 0.00591509
r6psi6e = 0.523599
r7epsilon7e = 0.0141959
r7psi7e = -1.94313e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.199641
epsilon3r2e = 0.13319
epsilon4r2e = 0.164173
epsilon5r2e = 0.0455265
epsilon6r2e = 0.0436762
epsilon7r2e = 0.241119
Entropy Density Weighting + r^n weighting:
average x = -1.22188
average y = 1.60737e-17
ecc = 0.126175
r3epsilon1s = 0.190821
r3psi1s = 4.40535e-17
epsilon2s = 0.126175
psi2s = 6.11153e-18
r3epsilon3s = 0.0980555
r3psi3s = 9.05693e-18
r4epsilon4s = 0.0488373
r4psi4s = -0.785398
r5epsilon5s = 0.0079961
r5psi5s = 5.42993e-16
r6epsilon6s = 0.0207705
r6psi6s = -0.523599
r7epsilon7s = 0.0150329
r7psi7s = 2.16344e-16
total entropy = 138.365

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.260147
epsilon3r2s = 0.13368
epsilon4r2s = 0.107285
epsilon5r2s = 0.0332099
epsilon6r2s = 0.190477
epsilon7r2s = 0.352556
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.100446
r2psi3e = 2.7252e-18
r2epsilon4e = 0.0521565
r2psi4e = 0.785398
r2epsilon5e = 0.0350658
r2psi5e = -0.628319
r2epsilon6e = 0.000763143
r2psi6e = 8.20319e-16
r2epsilon7e = 0.0121373
r2psi7e = -1.71718e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0954696
r2psi3s = 2.79392e-17
r2epsilon4s = 0.028442
r2psi4s = -0.785398
r2epsilon5s = 0.0230651
r2psi5s = 0.628319
r2epsilon6s = 0.00616001
r2psi6s = -0.523599
r2epsilon7s = 0.00601658
r2psi7s = 3.05117e-16
Done!


==> anc/hydro/initElhc50016.log <==
IC = -27
NUMT = 109
B = 9.86
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.67
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 3.00387
overlap 1345.99
ecc0.0434745
dilution0.0798693
Energy Density Weighting + r^n weighting:
average x = -1.01425
average y = -2.6424e-17
ecc = 0.190151
r3epsilon1e = 0.149412
r3psi1e = 6.37882e-17
epsilon2e = 0.190151
psi2e = -1.76228e-17
r3epsilon3e = 0.0996793
r3psi3e = 2.67292e-18
r4epsilon4e = 0.0794556
r4psi4e = 0.785398
r5epsilon5e = 0.0124482
r5psi5e = -0.628319
r6epsilon6e = 0.00591509
r6psi6e = 0.523599
r7epsilon7e = 0.0141959
r7psi7e = -1.94313e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.199641
epsilon3r2e = 0.13319
epsilon4r2e = 0.164173
epsilon5r2e = 0.0455265
epsilon6r2e = 0.0436762
epsilon7r2e = 0.241119
Entropy Density Weighting + r^n weighting:
average x = -1.22188
average y = 1.60737e-17
ecc = 0.126175
r3epsilon1s = 0.190821
r3psi1s = 4.40535e-17
epsilon2s = 0.126175
psi2s = 6.11153e-18
r3epsilon3s = 0.0980555
r3psi3s = 9.05693e-18
r4epsilon4s = 0.0488373
r4psi4s = -0.785398
r5epsilon5s = 0.0079961
r5psi5s = 5.42993e-16
r6epsilon6s = 0.0207705
r6psi6s = -0.523599
r7epsilon7s = 0.0150329
r7psi7s = 2.16344e-16
total entropy = 138.365

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.260147
epsilon3r2s = 0.13368
epsilon4r2s = 0.107285
epsilon5r2s = 0.0332099
epsilon6r2s = 0.190477
epsilon7r2s = 0.352556
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.100446
r2psi3e = 2.7252e-18
r2epsilon4e = 0.0521565
r2psi4e = 0.785398
r2epsilon5e = 0.0350658
r2psi5e = -0.628319
r2epsilon6e = 0.000763143
r2psi6e = 8.20319e-16
r2epsilon7e = 0.0121373
r2psi7e = -1.71718e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0954696
r2psi3s = 2.79392e-17
r2epsilon4s = 0.028442
r2psi4s = -0.785398
r2epsilon5s = 0.0230651
r2psi5s = 0.628319
r2epsilon6s = 0.00616001
r2psi6s = -0.523599
r2epsilon7s = 0.00601658
r2psi7s = 3.05117e-16
Done!


==> anc/hydro/initElhc50016pi2.log <==
IC = -27
NUMT = 109
B = 9.86
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.61
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 3.00387
overlap 1433.28
ecc0.618622
dilution0.0589867
Energy Density Weighting + r^n weighting:
average x = -0.000767047
average y = -1.74093
ecc = 0.478872
r3epsilon1e = 0.137608
r3psi1e = 1.57013
epsilon2e = 0.478872
psi2e = -0.000205759
r3epsilon3e = 0.00374217
r3psi3e = -0.528428
r4epsilon4e = 0.257591
r4psi4e = 0.785156
r5epsilon5e = 0.00123797
r5psi5e = -0.298709
r6epsilon6e = 0.104428
r6psi6e = -0.000311882
r7epsilon7e = 0.00734579
r7psi7e = 0.225844

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.183676
epsilon3r2e = 0.00499498
epsilon4r2e = 0.523206
epsilon5r2e = 0.00426647
epsilon6r2e = 0.67102
epsilon7r2e = 0.0956966
Entropy Density Weighting + r^n weighting:
average x = -0.000908526
average y = -1.92069
ecc = 0.432124
r3epsilon1s = 0.135312
r3psi1s = 1.56994
epsilon2s = 0.432125
psi2s = -0.000242782
r3epsilon3s = 0.00963937
r3psi3s = 0.525947
r4epsilon4s = 0.188592
r4psi4s = 0.785081
r5epsilon5s = 0.0176676
r5psi5s = -0.31318
r6epsilon6s = 0.0535551
r6psi6s = -0.000450482
r7epsilon7s = 0.012391
r7psi7s = 0.224868
total entropy = 146.004

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.180995
epsilon3r2s = 0.0128938
epsilon4r2s = 0.38566
epsilon5r2s = 0.0617943
epsilon6r2s = 0.353449
epsilon7r2s = 0.168515
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.031396
r2psi3e = 0.523541
r2epsilon4e = 0.19154
r2psi4e = 0.785205
r2epsilon5e = 0.0438351
r2psi5e = -0.314346
r2epsilon6e = 0.075462
r2psi6e = -0.000187386
r2epsilon7e = 0.0294004
r2psi7e = 0.224194
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0375626
r2psi3s = 0.523613
r2epsilon4s = 0.154101
r2psi4s = 0.785165
r2epsilon5s = 0.0433575
r2psi5s = -0.314327
r2epsilon6s = 0.0554384
r2psi6s = -0.000228862
r2epsilon7s = 0.0261436
r2psi7s = 0.224191
Done!


==> anc/hydro/initElhc50024.log <==
IC = -27
NUMT = 109
B = 9.86
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.24
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.67
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 3.00387
overlap 1345.99
ecc0.0434745
dilution0.0798693
Energy Density Weighting + r^n weighting:
average x = -1.01425
average y = -2.6424e-17
ecc = 0.190151
r3epsilon1e = 0.149412
r3psi1e = 6.37882e-17
epsilon2e = 0.190151
psi2e = -1.76228e-17
r3epsilon3e = 0.0996793
r3psi3e = 2.67292e-18
r4epsilon4e = 0.0794556
r4psi4e = 0.785398
r5epsilon5e = 0.0124482
r5psi5e = -0.628319
r6epsilon6e = 0.00591509
r6psi6e = 0.523599
r7epsilon7e = 0.0141959
r7psi7e = -1.94313e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.199641
epsilon3r2e = 0.13319
epsilon4r2e = 0.164173
epsilon5r2e = 0.0455265
epsilon6r2e = 0.0436762
epsilon7r2e = 0.241119
Entropy Density Weighting + r^n weighting:
average x = -1.22188
average y = 1.60737e-17
ecc = 0.126175
r3epsilon1s = 0.190821
r3psi1s = 4.40535e-17
epsilon2s = 0.126175
psi2s = 6.11153e-18
r3epsilon3s = 0.0980555
r3psi3s = 9.05693e-18
r4epsilon4s = 0.0488373
r4psi4s = -0.785398
r5epsilon5s = 0.0079961
r5psi5s = 5.42993e-16
r6epsilon6s = 0.0207705
r6psi6s = -0.523599
r7epsilon7s = 0.0150329
r7psi7s = 2.16344e-16
total entropy = 138.365

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.260147
epsilon3r2s = 0.13368
epsilon4r2s = 0.107285
epsilon5r2s = 0.0332099
epsilon6r2s = 0.190477
epsilon7r2s = 0.352556
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.100446
r2psi3e = 2.7252e-18
r2epsilon4e = 0.0521565
r2psi4e = 0.785398
r2epsilon5e = 0.0350658
r2psi5e = -0.628319
r2epsilon6e = 0.000763143
r2psi6e = 8.20319e-16
r2epsilon7e = 0.0121373
r2psi7e = -1.71718e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0954696
r2psi3s = 2.79392e-17
r2epsilon4s = 0.028442
r2psi4s = -0.785398
r2epsilon5s = 0.0230651
r2psi5s = 0.628319
r2epsilon6s = 0.00616001
r2psi6s = -0.523599
r2epsilon7s = 0.00601658
r2psi7s = 3.05117e-16
Done!


==> anc/hydro/initElhc50024pi2.log <==
IC = -27
NUMT = 109
B = 9.86
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.24
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.61
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 3.00387
overlap 1433.28
ecc0.618622
dilution0.0589867
Energy Density Weighting + r^n weighting:
average x = -0.000767047
average y = -1.74093
ecc = 0.478872
r3epsilon1e = 0.137608
r3psi1e = 1.57013
epsilon2e = 0.478872
psi2e = -0.000205759
r3epsilon3e = 0.00374217
r3psi3e = -0.528428
r4epsilon4e = 0.257591
r4psi4e = 0.785156
r5epsilon5e = 0.00123797
r5psi5e = -0.298709
r6epsilon6e = 0.104428
r6psi6e = -0.000311882
r7epsilon7e = 0.00734579
r7psi7e = 0.225844

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.183676
epsilon3r2e = 0.00499498
epsilon4r2e = 0.523206
epsilon5r2e = 0.00426647
epsilon6r2e = 0.67102
epsilon7r2e = 0.0956966
Entropy Density Weighting + r^n weighting:
average x = -0.000908526
average y = -1.92069
ecc = 0.432124
r3epsilon1s = 0.135312
r3psi1s = 1.56994
epsilon2s = 0.432125
psi2s = -0.000242782
r3epsilon3s = 0.00963937
r3psi3s = 0.525947
r4epsilon4s = 0.188592
r4psi4s = 0.785081
r5epsilon5s = 0.0176676
r5psi5s = -0.31318
r6epsilon6s = 0.0535551
r6psi6s = -0.000450482
r7epsilon7s = 0.012391
r7psi7s = 0.224868
total entropy = 146.004

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.180995
epsilon3r2s = 0.0128938
epsilon4r2s = 0.38566
epsilon5r2s = 0.0617943
epsilon6r2s = 0.353449
epsilon7r2s = 0.168515
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.031396
r2psi3e = 0.523541
r2epsilon4e = 0.19154
r2psi4e = 0.785205
r2epsilon5e = 0.0438351
r2psi5e = -0.314346
r2epsilon6e = 0.075462
r2psi6e = -0.000187386
r2epsilon7e = 0.0294004
r2psi7e = 0.224194
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0375626
r2psi3s = 0.523613
r2epsilon4s = 0.154101
r2psi4s = 0.785165
r2epsilon5s = 0.0433575
r2psi5s = -0.314327
r2epsilon6s = 0.0554384
r2psi6s = -0.000228862
r2epsilon7s = 0.0261436
r2psi7s = 0.224191
Done!


==> anc/hydro/initElhc5008.log <==
IC = -27
NUMT = 109
B = 9.86
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.08
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.67
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 3.00387
overlap 1345.99
ecc0.0434745
dilution0.0798693
Energy Density Weighting + r^n weighting:
average x = -1.01425
average y = -2.6424e-17
ecc = 0.190151
r3epsilon1e = 0.149412
r3psi1e = 6.37882e-17
epsilon2e = 0.190151
psi2e = -1.76228e-17
r3epsilon3e = 0.0996793
r3psi3e = 2.67292e-18
r4epsilon4e = 0.0794556
r4psi4e = 0.785398
r5epsilon5e = 0.0124482
r5psi5e = -0.628319
r6epsilon6e = 0.00591509
r6psi6e = 0.523599
r7epsilon7e = 0.0141959
r7psi7e = -1.94313e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.199641
epsilon3r2e = 0.13319
epsilon4r2e = 0.164173
epsilon5r2e = 0.0455265
epsilon6r2e = 0.0436762
epsilon7r2e = 0.241119
Entropy Density Weighting + r^n weighting:
average x = -1.22188
average y = 1.60737e-17
ecc = 0.126175
r3epsilon1s = 0.190821
r3psi1s = 4.40535e-17
epsilon2s = 0.126175
psi2s = 6.11153e-18
r3epsilon3s = 0.0980555
r3psi3s = 9.05693e-18
r4epsilon4s = 0.0488373
r4psi4s = -0.785398
r5epsilon5s = 0.0079961
r5psi5s = 5.42993e-16
r6epsilon6s = 0.0207705
r6psi6s = -0.523599
r7epsilon7s = 0.0150329
r7psi7s = 2.16344e-16
total entropy = 138.365

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.260147
epsilon3r2s = 0.13368
epsilon4r2s = 0.107285
epsilon5r2s = 0.0332099
epsilon6r2s = 0.190477
epsilon7r2s = 0.352556
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.100446
r2psi3e = 2.7252e-18
r2epsilon4e = 0.0521565
r2psi4e = 0.785398
r2epsilon5e = 0.0350658
r2psi5e = -0.628319
r2epsilon6e = 0.000763143
r2psi6e = 8.20319e-16
r2epsilon7e = 0.0121373
r2psi7e = -1.71718e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0954696
r2psi3s = 2.79392e-17
r2epsilon4s = 0.028442
r2psi4s = -0.785398
r2epsilon5s = 0.0230651
r2psi5s = 0.628319
r2epsilon6s = 0.00616001
r2psi6s = -0.523599
r2epsilon7s = 0.00601658
r2psi7s = 3.05117e-16
Done!


==> anc/hydro/initElhc5008pi2.log <==
IC = -27
NUMT = 109
B = 9.86
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.08
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.61
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 3.00387
overlap 1433.28
ecc0.618622
dilution0.0589867
Energy Density Weighting + r^n weighting:
average x = -0.000767047
average y = -1.74093
ecc = 0.478872
r3epsilon1e = 0.137608
r3psi1e = 1.57013
epsilon2e = 0.478872
psi2e = -0.000205759
r3epsilon3e = 0.00374217
r3psi3e = -0.528428
r4epsilon4e = 0.257591
r4psi4e = 0.785156
r5epsilon5e = 0.00123797
r5psi5e = -0.298709
r6epsilon6e = 0.104428
r6psi6e = -0.000311882
r7epsilon7e = 0.00734579
r7psi7e = 0.225844

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.183676
epsilon3r2e = 0.00499498
epsilon4r2e = 0.523206
epsilon5r2e = 0.00426647
epsilon6r2e = 0.67102
epsilon7r2e = 0.0956966
Entropy Density Weighting + r^n weighting:
average x = -0.000908526
average y = -1.92069
ecc = 0.432124
r3epsilon1s = 0.135312
r3psi1s = 1.56994
epsilon2s = 0.432125
psi2s = -0.000242782
r3epsilon3s = 0.00963937
r3psi3s = 0.525947
r4epsilon4s = 0.188592
r4psi4s = 0.785081
r5epsilon5s = 0.0176676
r5psi5s = -0.31318
r6epsilon6s = 0.0535551
r6psi6s = -0.000450482
r7epsilon7s = 0.012391
r7psi7s = 0.224868
total entropy = 146.004

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.180995
epsilon3r2s = 0.0128938
epsilon4r2s = 0.38566
epsilon5r2s = 0.0617943
epsilon6r2s = 0.353449
epsilon7r2s = 0.168515
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.031396
r2psi3e = 0.523541
r2epsilon4e = 0.19154
r2psi4e = 0.785205
r2epsilon5e = 0.0438351
r2psi5e = -0.314346
r2epsilon6e = 0.075462
r2psi6e = -0.000187386
r2epsilon7e = 0.0294004
r2psi7e = 0.224194
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0375626
r2psi3s = 0.523613
r2epsilon4s = 0.154101
r2psi4s = 0.785165
r2epsilon5s = 0.0433575
r2psi5s = -0.314327
r2epsilon6s = 0.0554384
r2psi6s = -0.000228862
r2epsilon7s = 0.0261436
r2psi7s = 0.224191
Done!


==> anc/hydro/initElhc50pi2.log <==
IC = -27
NUMT = 109
B = 9.86
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.0001
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.6
FULL = 1
==> Allocating memory
floor(IC/-10) = 2
Lead-Lead collision
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling -- for LHC
Npart 405.214
ED at center 3.00387
overlap 1407.14
ecc0.612351
dilution0.0604569
Energy Density Weighting + r^n weighting:
average x = -0.000742821
average y = -1.69372
ecc = 0.476045
r3epsilon1e = 0.134887
r3psi1e = 1.57013
epsilon2e = 0.476045
psi2e = -0.000198133
r3epsilon3e = 0.00240724
r3psi3e = -0.53053
r4epsilon4e = 0.254179
r4psi4e = 0.785166
r5epsilon5e = 0.00292212
r5psi5e = -0.308148
r6epsilon6e = 0.101812
r6psi6e = -0.000299472
r7epsilon7e = 0.00856622
r7psi7e = 0.225511

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.179979
epsilon3r2e = 0.00321199
epsilon4r2e = 0.515703
epsilon5r2e = 0.0100474
epsilon6r2e = 0.651608
epsilon7r2e = 0.110918
Entropy Density Weighting + r^n weighting:
average x = -0.000880337
average y = -1.86871
ecc = 0.428905
r3epsilon1s = 0.132632
r3psi1s = 1.56995
epsilon2s = 0.428905
psi2s = -0.00023422
r3epsilon3s = 0.0108478
r3psi3s = 0.525541
r4epsilon4s = 0.184899
r4psi4s = 0.785093
r5epsilon5s = 0.0189594
r5psi5s = -0.313327
r6epsilon6s = 0.0511471
r6psi6s = -0.000436026
r7epsilon7s = 0.0130445
r7psi7s = 0.224778
total entropy = 144.309

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.177365
epsilon3r2s = 0.0145065
epsilon4r2s = 0.37779
epsilon5r2s = 0.0661923
epsilon6r2s = 0.336468
epsilon7r2s = 0.176503
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0316007
r2psi3e = 0.523526
r2epsilon4e = 0.189296
r2psi4e = 0.785212
r2epsilon5e = 0.0432529
r2psi5e = -0.314345
r2epsilon6e = 0.0739702
r2psi6e = -0.000180062
r2epsilon7e = 0.0285321
r2psi7e = 0.224194
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0376952
r2psi3s = 0.523597
r2epsilon4s = 0.151778
r2psi4s = 0.785174
r2epsilon5s = 0.0426979
r2psi5s = -0.314328
r2epsilon6s = 0.0542208
r2psi6s = -0.000221259
r2epsilon7s = 0.025528
r2psi7s = 0.224195
Done!


==> anc/hydro/initErhic10.log <==
IC = -7
NUMT = 109
B = 2.9340635
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.38
FULL = 1
==> Allocating memory
floor(IC/-10) = 0
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling
Npart 377.5
ED at center 7.01452
overlap 2267.11
ecc-0.0285875
dilution0.0474442
Energy Density Weighting + r^n weighting:
average x = -0.937018
average y = -2.44451e-17
ecc = 0.036156
r3epsilon1e = 0.0446355
r3psi1e = -1.57839e-17
epsilon2e = 0.036156
psi2e = -7.33661e-17
r3epsilon3e = 0.0125561
r3psi3e = -2.91699e-16
r4epsilon4e = 0.00480698
r4psi4e = 0.785398
r5epsilon5e = 0.00143897
r5psi5e = -0.628319
r6epsilon6e = 9.23406e-05
r6psi6e = 2.78302e-14
r7epsilon7e = 0.000248802
r7psi7e = -7.53197e-15

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0541999
epsilon3r2e = 0.0152467
epsilon4r2e = 0.00766327
epsilon5r2e = 0.00320277
epsilon6r2e = 0.000302101
epsilon7r2e = 0.00125157
Entropy Density Weighting + r^n weighting:
average x = -1.017
average y = -2.48964e-17
ecc = 0.0262525
r3epsilon1s = 0.046699
r3psi1s = 1.99416e-17
epsilon2s = 0.0262525
psi2s = 1.87655e-16
r3epsilon3s = 0.0127977
r3psi3s = -3.19485e-16
r4epsilon4s = 0.00302608
r4psi4s = 0.785398
r5epsilon5s = 0.00076291
r5psi5s = -0.628319
r6epsilon6s = 0.000197429
r6psi6s = 0.523599
r7epsilon7s = 0.000151235
r7psi7s = -1.42355e-14
total entropy = 587.135

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0566991
epsilon3r2s = 0.0155382
epsilon4r2s = 0.00483079
epsilon5r2s = 0.00170714
epsilon6r2s = 0.00065406
epsilon7r2s = 0.000778929
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0107536
r2psi3e = -1.6835e-16
r2epsilon4e = 0.00294142
r2psi4e = 0.785398
r2epsilon5e = 0.0010743
r2psi5e = -0.628319
r2epsilon6e = 1.62e-05
r2psi6e = 0.523599
r2epsilon7e = 0.000199074
r2psi7e = -6.35184e-15
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0107218
r2psi3s = -2.92691e-16
r2epsilon4s = 0.00191071
r2psi4s = 0.785398
r2epsilon5s = 0.000812385
r2psi5s = -0.628319
r2epsilon6s = 9.89871e-05
r2psi6s = 0.523599
r2epsilon7s = 4.72175e-05
r2psi7s = -5.06015e-14
Done!


==> anc/hydro/initErhic10pi2.log <==
IC = -7
NUMT = 109
B = 2.9340635
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.36
FULL = 1
==> Allocating memory
floor(IC/-10) = 0
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling
Npart 377.5
ED at center 7.01452
overlap 2256.41
ecc0.180749
dilution0.0469032
Energy Density Weighting + r^n weighting:
average x = -0.000704528
average y = -0.999737
ecc = 0.118783
r3epsilon1e = 0.0450255
r3psi1e = 1.57006
epsilon2e = 0.118783
psi2e = -0.000258202
r3epsilon3e = 0.00113316
r3psi3e = 0.524905
r4epsilon4e = 0.020594
r4psi4e = 0.785151
r5epsilon5e = 0.000695701
r5psi5e = -0.313728
r6epsilon6e = 0.00353086
r6psi6e = -0.000249583
r7epsilon7e = 0.00024104
r7psi7e = 0.224568

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0547262
epsilon3r2e = 0.0013773
epsilon4r2e = 0.0328982
epsilon5r2e = 0.00155277
epsilon6r2e = 0.0115822
epsilon7r2e = 0.00121381
Entropy Density Weighting + r^n weighting:
average x = -0.000764065
average y = -1.0717
ecc = 0.108781
r3epsilon1s = 0.0422127
r3psi1s = 1.56998
epsilon2s = 0.108781
psi2s = -0.000282028
r3epsilon3s = 0.00226999
r3psi3s = 0.524223
r4epsilon4s = 0.0160458
r4psi4s = 0.785112
r5epsilon5s = 0.000929118
r5psi5s = -0.313927
r6epsilon6s = 0.00225046
r6psi6s = -0.000297628
r7epsilon7s = 0.000227367
r7psi7s = 0.224474
total entropy = 585.606

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.051252
epsilon3r2s = 0.00275607
epsilon4r2s = 0.0255953
epsilon5r2s = 0.00207288
epsilon6r2s = 0.00740164
epsilon7r2s = 0.00115444
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.00374887
r2psi3e = 0.52355
r2epsilon4e = 0.0121772
r2psi4e = 0.785175
r2epsilon5e = 0.00127064
r2psi5e = -0.314421
r2epsilon6e = 0.00140158
r2psi6e = -0.000187148
r2epsilon7e = 0.000267021
r2psi7e = 0.223739
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.00425127
r2psi3s = 0.523559
r2epsilon4s = 0.0101964
r2psi4s = 0.78515
r2epsilon5s = 0.00120979
r2psi5s = -0.314398
r2epsilon6s = 0.00105837
r2psi6s = -0.000233024
r2epsilon7s = 0.00028548
r2psi7s = 0.223849
Done!


==> anc/hydro/initErhic20.log <==
IC = -7
NUMT = 109
B = 5.3903245
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.46
FULL = 1
==> Allocating memory
floor(IC/-10) = 0
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling
Npart 377.5
ED at center 6.05459
overlap 1863.69
ecc0.0495879
dilution0.0576668
Energy Density Weighting + r^n weighting:
average x = -0.934704
average y = -1.1101e-17
ecc = 0.135393
r3epsilon1e = 0.0602094
r3psi1e = 3.25128e-17
epsilon2e = 0.135393
psi2e = 3.11839e-17
r3epsilon3e = 0.0336334
r3psi3e = -3.67969e-18
r4epsilon4e = 0.0348595
r4psi4e = -0.785398
r5epsilon5e = 0.0119895
r5psi5e = -0.628319
r6epsilon6e = 0.00576712
r6psi6e = 3.26014e-16
r7epsilon7e = 0.00379028
r7psi7e = -4.87632e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0745572
epsilon3r2e = 0.0416482
epsilon4r2e = 0.0585863
epsilon5r2e = 0.0294991
epsilon6r2e = 0.0222016
epsilon7r2e = 0.0242709
Entropy Density Weighting + r^n weighting:
average x = -1.04023
average y = 7.11268e-18
ecc = 0.110216
r3epsilon1s = 0.0711837
r3psi1s = 3.39043e-17
epsilon2s = 0.110216
psi2s = 2.45625e-17
r3epsilon3s = 0.0330454
r3psi3s = 5.17621e-18
r4epsilon4s = 0.021404
r4psi4s = -0.785398
r5epsilon5s = 0.00789303
r5psi5s = 0.628319
r6epsilon6s = 0.00106647
r6psi6s = -1.9963e-15
r7epsilon7s = 0.00188501
r7psi7s = 1.34643e-15
total entropy = 412.189

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0886079
epsilon3r2s = 0.0411341
epsilon4r2s = 0.0365624
epsilon5r2s = 0.0201049
epsilon6r2s = 0.00436663
epsilon7r2s = 0.0133137
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0319948
r2psi3e = 6.10898e-18
r2epsilon4e = 0.0223753
r2psi4e = 0.785398
r2epsilon5e = 0.00933315
r2psi5e = -0.628319
r2epsilon6e = 0.00253449
r2psi6e = 1.21724e-15
r2epsilon7e = 0.00256433
r2psi7e = -3.22036e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0311321
r2psi3s = 7.81018e-17
r2epsilon4s = 0.0155379
r2psi4s = -0.785398
r2epsilon5s = 0.00761072
r2psi5s = 0.628319
r2epsilon6s = 0.000990599
r2psi6s = -2.30494e-15
r2epsilon7s = 0.00162398
r2psi7s = 8.99237e-16
Done!


==> anc/hydro/initErhic20pi2.log <==
IC = -7
NUMT = 109
B = 5.3903245
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.4
FULL = 1
==> Allocating memory
floor(IC/-10) = 0
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling
Npart 377.5
ED at center 6.05459
overlap 1829.58
ecc0.327417
dilution0.0555725
Energy Density Weighting + r^n weighting:
average x = -0.000637364
average y = -1.0998
ecc = 0.251997
r3epsilon1e = 0.0599388
r3psi1e = 1.57014
epsilon2e = 0.251997
psi2e = -0.000148758
r3epsilon3e = 0.00543772
r3psi3e = 0.523579
r4epsilon4e = 0.0875424
r4psi4e = 0.785256
r5epsilon5e = 0.00508306
r5psi5e = -0.314167
r6epsilon6e = 0.0279053
r6psi6e = -0.000145572
r7epsilon7e = 0.00316642
r7psi7e = 0.224363

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0744448
epsilon3r2e = 0.00675371
epsilon4r2e = 0.14798
epsilon5r2e = 0.0125865
epsilon6r2e = 0.107707
epsilon7r2e = 0.0201137
Entropy Density Weighting + r^n weighting:
average x = -0.000707571
average y = -1.18575
ecc = 0.228259
r3epsilon1s = 0.0567332
r3psi1s = 1.56999
epsilon2s = 0.228259
psi2s = -0.000167146
r3epsilon3s = 0.00939707
r3psi3s = 0.523635
r4epsilon4s = 0.0650922
r4psi4s = 0.785226
r5epsilon5s = 0.00714671
r5psi5s = -0.314179
r6epsilon6s = 0.0157768
r6psi6s = -0.000183154
r7epsilon7s = 0.00307696
r7psi7s = 0.224326
total entropy = 408.271

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0705707
epsilon3r2s = 0.0116891
epsilon4r2s = 0.1106
epsilon5r2s = 0.0179008
epsilon6r2s = 0.0621836
epsilon7r2s = 0.0202208
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0122422
r2psi3e = 0.523334
r2epsilon4e = 0.0552079
r2psi4e = 0.785271
r2epsilon5e = 0.00764009
r2psi5e = -0.3144
r2epsilon6e = 0.0123174
r2psi6e = -0.000119723
r2epsilon7e = 0.0030288
r2psi7e = 0.224144
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0140417
r2psi3s = 0.52339
r2epsilon4s = 0.0452129
r2psi4s = 0.785252
r2epsilon5s = 0.00759654
r2psi5s = -0.314377
r2epsilon6s = 0.00924737
r2psi6s = -0.00013627
r2epsilon7s = 0.00253918
r2psi7s = 0.224135
Done!


==> anc/hydro/initErhic30.log <==
IC = -7
NUMT = 109
B = 6.986396
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.51
FULL = 1
==> Allocating memory
floor(IC/-10) = 0
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling
Npart 377.5
ED at center 5.11251
overlap 1567.32
ecc0.100246
dilution0.0683098
Energy Density Weighting + r^n weighting:
average x = -0.88699
average y = 2.55528e-17
ecc = 0.196718
r3epsilon1e = 0.0746463
r3psi1e = -1.36788e-16
epsilon2e = 0.196718
psi2e = 5.05226e-18
r3epsilon3e = 0.0489289
r3psi3e = -2.80884e-17
r4epsilon4e = 0.064245
r4psi4e = -0.785398
r5epsilon5e = 0.0208553
r5psi5e = 0.628319
r6epsilon6e = 0.0130374
r6psi6e = -1.21423e-16
r7epsilon7e = 0.00762421
r7psi7e = 2.08271e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0943716
epsilon3r2e = 0.0618583
epsilon4r2e = 0.114047
epsilon5r2e = 0.056827
epsilon6r2e = 0.0590978
epsilon7r2e = 0.0620439
Entropy Density Weighting + r^n weighting:
average x = -1.01071
average y = -1.29601e-17
ecc = 0.15892
r3epsilon1s = 0.0936191
r3psi1s = 7.13126e-18
epsilon2s = 0.15892
psi2s = 2.67276e-17
r3epsilon3s = 0.0471466
r3psi3s = -5.09319e-17
r4epsilon4s = 0.0380489
r4psi4s = 0.785398
r5epsilon5s = 0.0129861
r5psi5s = 0.628319
r6epsilon6s = 0.0019636
r6psi6s = 8.47391e-16
r7epsilon7s = 0.00360497
r7psi7s = -5.53764e-16
total entropy = 290.376

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.119442
epsilon3r2s = 0.060151
epsilon4r2s = 0.0694431
epsilon5r2s = 0.037508
epsilon6r2s = 0.0098633
epsilon7r2s = 0.0344861
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0493239
r2psi3e = -1.55111e-17
r2epsilon4e = 0.0430647
r2psi4e = -0.785398
r2epsilon5e = 0.0193942
r2psi5e = 0.628319
r2epsilon6e = 0.00667011
r2psi6e = -9.58841e-17
r2epsilon7e = 0.00668788
r2psi7e = 1.58187e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0474361
r2psi3s = -2.52288e-17
r2epsilon4s = 0.0293409
r2psi4s = 0.785398
r2epsilon5s = 0.0156286
r2psi5s = -0.628319
r2epsilon6s = 0.00251964
r2psi6s = 6.23468e-16
r2epsilon7s = 0.00435795
r2psi7s = -4.95612e-16
Done!


==> anc/hydro/initErhic30pi2.log <==
IC = -7
NUMT = 109
B = 6.986396
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.44
FULL = 1
==> Allocating memory
floor(IC/-10) = 0
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling
Npart 377.5
ED at center 5.11251
overlap 1552.17
ecc0.42806
dilution0.0626532
Energy Density Weighting + r^n weighting:
average x = -0.000602241
average y = -1.18735
ecc = 0.340708
r3epsilon1e = 0.0748231
r3psi1e = 1.57017
epsilon2e = 0.340708
psi2e = -0.000132595
r3epsilon3e = 0.00708066
r3psi3e = 0.523636
r4epsilon4e = 0.14915
r4psi4e = 0.785265
r5epsilon5e = 0.00837292
r5psi5e = -0.314071
r6epsilon6e = 0.0561925
r6psi6e = -0.000142939
r7epsilon7e = 0.00672884
r7psi7e = 0.224432

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.0949693
epsilon3r2e = 0.00898714
epsilon4r2e = 0.266459
epsilon5r2e = 0.0228991
epsilon6r2e = 0.252674
epsilon7r2e = 0.0529661
Entropy Density Weighting + r^n weighting:
average x = -0.00068303
average y = -1.28812
ecc = 0.307048
r3epsilon1s = 0.0718964
r3psi1s = 1.56999
epsilon2s = 0.307048
psi2s = -0.000152243
r3epsilon3s = 0.013553
r3psi3s = 0.523706
r4epsilon4s = 0.108828
r4psi4s = 0.785232
r5epsilon5s = 0.0134268
r5psi5s = -0.314117
r6epsilon6s = 0.0297625
r6psi6s = -0.000188008
r7epsilon7s = 0.00701027
r7psi7s = 0.224363
total entropy = 289.501

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.0914902
epsilon3r2s = 0.0172466
epsilon4r2s = 0.195965
epsilon5r2s = 0.037335
epsilon6r2s = 0.137788
epsilon7r2s = 0.0577808
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0190904
r2psi3e = 0.523334
r2epsilon4e = 0.0993583
r2psi4e = 0.785282
r2epsilon5e = 0.015934
r2psi5e = -0.314384
r2epsilon6e = 0.0286547
r2psi6e = -0.00011073
r2epsilon7e = 0.00762016
r2psi7e = 0.224169
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0219836
r2psi3s = 0.523398
r2epsilon4s = 0.080441
r2psi4s = 0.785262
r2epsilon5s = 0.0158525
r2psi5s = -0.314368
r2epsilon6s = 0.0213632
r2psi6s = -0.000129029
r2epsilon7s = 0.00662007
r2psi7s = 0.224179
Done!


==> anc/hydro/initErhic40.log <==
IC = -7
NUMT = 109
B = 8.2978285
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.59
FULL = 1
==> Allocating memory
floor(IC/-10) = 0
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling
Npart 377.5
ED at center 4.13917
overlap 1400.45
ecc0.0896659
dilution0.0765268
Energy Density Weighting + r^n weighting:
average x = -0.931443
average y = 5.04893e-18
ecc = 0.210189
r3epsilon1e = 0.104009
r3psi1e = 4.19627e-17
epsilon2e = 0.210189
psi2e = 9.19088e-18
r3epsilon3e = 0.0708437
r3psi3e = 7.3978e-18
r4epsilon4e = 0.0760127
r4psi4e = -0.785398
r5epsilon5e = 0.0236153
r5psi5e = 0.628319
r6epsilon6e = 0.00987662
r6psi6e = -2.99916e-16
r7epsilon7e = 0.00964702
r7psi7e = 2.56822e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.134698
epsilon3r2e = 0.0917471
epsilon4r2e = 0.144016
epsilon5r2e = 0.0728939
epsilon6r2e = 0.0549596
epsilon7r2e = 0.106876
Entropy Density Weighting + r^n weighting:
average x = -1.08922
average y = 1.37309e-17
ecc = 0.159577
r3epsilon1s = 0.133493
r3psi1s = 8.08486e-17
epsilon2s = 0.159577
psi2s = 3.66476e-17
r3epsilon3s = 0.0684922
r3psi3s = 4.3935e-17
r4epsilon4s = 0.043257
r4psi4s = -0.785398
r5epsilon5s = 0.0102585
r5psi5s = 0.628319
r6epsilon6s = 0.00424541
r6psi6s = -0.523599
r7epsilon7s = 0.00584075
r7psi7s = 4.70796e-16
total entropy = 204.042

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.175335
epsilon3r2s = 0.0899601
epsilon4r2s = 0.0855465
epsilon5r2s = 0.0346458
epsilon6r2s = 0.0276465
epsilon7r2s = 0.082541
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0724043
r2psi3e = 5.8163e-17
r2epsilon4e = 0.0523268
r2psi4e = -0.785398
r2epsilon5e = 0.029178
r2psi5e = 0.628319
r2epsilon6e = 0.00643625
r2psi6e = -2.80755e-16
r2epsilon7e = 0.0106094
r2psi7e = 1.76499e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0691864
r2psi3s = -8.88842e-18
r2epsilon4s = 0.0327106
r2psi4s = -0.785398
r2epsilon5s = 0.0220596
r2psi5s = 0.628319
r2epsilon6s = 0.00030096
r2psi6s = -4.59047e-15
r2epsilon7s = 0.00614184
r2psi7s = 3.09227e-16
Done!


==> anc/hydro/initErhic40pi2.log <==
IC = -7
NUMT = 109
B = 8.2978285
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.54
FULL = 1
==> Allocating memory
floor(IC/-10) = 0
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling
Npart 377.5
ED at center 4.13917
overlap 1463.3
ecc0.539455
dilution0.0619183
Energy Density Weighting + r^n weighting:
average x = -0.000697609
average y = -1.49263
ecc = 0.419293
r3epsilon1e = 0.105271
r3psi1e = 1.57016
epsilon2e = 0.419293
psi2e = -0.000172203
r3epsilon3e = 0.00377235
r3psi3e = 0.525402
r4epsilon4e = 0.210815
r4psi4e = 0.785211
r5epsilon5e = 0.00722569
r5psi5e = -0.313187
r6epsilon6e = 0.0856619
r6psi6e = -0.000218325
r7epsilon7e = 0.00843628
r7psi7e = 0.224822

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.136864
epsilon3r2e = 0.00490445
epsilon4r2e = 0.400435
epsilon5r2e = 0.0220698
epsilon6r2e = 0.456814
epsilon7r2e = 0.0844837
Entropy Density Weighting + r^n weighting:
average x = -0.000807687
average y = -1.63111
ecc = 0.378421
r3epsilon1s = 0.102542
r3psi1s = 1.56997
epsilon2s = 0.378421
psi2s = -0.000200389
r3epsilon3s = 0.0136609
r3psi3s = 0.524293
r4epsilon4s = 0.154625
r4psi4s = 0.785159
r5epsilon5s = 0.0176228
r5psi5s = -0.313805
r6epsilon6s = 0.0450368
r6psi6s = -0.000299431
r7epsilon7s = 0.0108797
r7psi7s = 0.224536
total entropy = 210.831

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.133656
epsilon3r2s = 0.0178061
epsilon4r2s = 0.29601
epsilon5r2s = 0.0547236
epsilon6r2s = 0.247315
epsilon7r2s = 0.114152
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0263129
r2psi3e = 0.523421
r2epsilon4e = 0.148272
r2psi4e = 0.785241
r2epsilon5e = 0.0291621
r2psi5e = -0.31437
r2epsilon6e = 0.0515287
r2psi6e = -0.000153314
r2epsilon7e = 0.0173507
r2psi7e = 0.224187
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0307424
r2psi3s = 0.523492
r2epsilon4s = 0.119975
r2psi4s = 0.785212
r2epsilon5s = 0.028996
r2psi5s = -0.31435
r2epsilon6s = 0.0382486
r2psi6s = -0.000179858
r2epsilon7s = 0.0149616
r2psi7s = 0.224183
Done!


==> anc/hydro/initErhic50.log <==
IC = -7
NUMT = 109
B = 9.419126
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 0.0
MONOEPS = 0.66
FULL = 1
==> Allocating memory
floor(IC/-10) = 0
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling
Npart 377.5
ED at center 3.16513
overlap 1290.97
ecc0.0481766
dilution0.0832556
Energy Density Weighting + r^n weighting:
average x = -0.981714
average y = -2.02597e-18
ecc = 0.191594
r3epsilon1e = 0.144667
r3psi1e = -7.40731e-18
epsilon2e = 0.191594
psi2e = -1.02111e-17
r3epsilon3e = 0.0949452
r3psi3e = -2.5084e-19
r4epsilon4e = 0.0770426
r4psi4e = 0.785398
r5epsilon5e = 0.0138574
r5psi5e = -0.628319
r6epsilon6e = 0.00400089
r6psi6e = 0.523599
r7epsilon7e = 0.0128589
r7psi7e = -2.39898e-16

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.19268
epsilon3r2e = 0.126457
epsilon4r2e = 0.15776
epsilon5r2e = 0.0497902
epsilon6r2e = 0.028679
epsilon7r2e = 0.208845
Entropy Density Weighting + r^n weighting:
average x = -1.17935
average y = -1.66568e-17
ecc = 0.128881
r3epsilon1s = 0.184731
r3psi1s = -5.448e-18
epsilon2s = 0.128881
psi2s = -2.9709e-17
r3epsilon3s = 0.0933523
r3psi3s = 1.50362e-17
r4epsilon4s = 0.0463244
r4psi4s = 0.785398
r5epsilon5s = 0.00541797
r5psi5s = -5.2189e-16
r6epsilon6s = 0.0182819
r6psi6s = 0.523599
r7epsilon7s = 0.0132614
r7psi7s = -2.25868e-16
total entropy = 139.672

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.250874
epsilon3r2s = 0.126777
epsilon4r2s = 0.100644
epsilon5r2s = 0.022012
epsilon6r2s = 0.161617
epsilon7r2s = 0.294546
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0960683
r2psi3e = -2.24594e-17
r2epsilon4e = 0.0512974
r2psi4e = 0.785398
r2epsilon5e = 0.0339872
r2psi5e = -0.628319
r2epsilon6e = 0.00131928
r2psi6e = 1.42939e-15
r2epsilon7e = 0.0118408
r2psi7e = -1.8981e-16
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0913417
r2psi3s = -8.965e-18
r2epsilon4s = 0.0280883
r2psi4s = -0.785398
r2epsilon5s = 0.0226495
r2psi5s = -0.628319
r2epsilon6s = 0.00534066
r2psi6s = 0.523599
r2epsilon7s = 0.00573257
r2psi7s = -3.44571e-16
Done!


==> anc/hydro/initErhic50pi2.log <==
IC = -7
NUMT = 109
B = 9.419126
AT = 2.0
EPS = 0.001
TINIT = 1.0
TSTART = 0.42
STEPS = 40000
UPDATE = 250
SNAPUPDATE = 500
ETAOS = 0.16
TF = 0.14
COEFF = 2.0
L1COEF = 0.0
L2COEF = 0.0
FREEZE = 2
PTASIZE = 25
PHIPASIZE = 12
PTMAX = 3.0
MONOANGLE = 1.57
MONOEPS = 0.64
FULL = 1
==> Allocating memory
floor(IC/-10) = 0
mi 55
TF=0.14
TSTART=0.42
Read length of 1146
found temperature0.420124
Triangularly modified Glauber: ENcoll scaling
Npart 377.5
ED at center 3.16513
overlap 1475.54
ecc0.63265
dilution0.0564768
Energy Density Weighting + r^n weighting:
average x = -0.000840155
average y = -1.85446
ecc = 0.481629
r3epsilon1e = 0.144408
r3psi1e = 1.57011
epsilon2e = 0.481629
psi2e = -0.000233754
r3epsilon3e = 0.00793523
r3psi3e = -0.526434
r4epsilon4e = 0.263141
r4psi4e = 0.785123
r5epsilon5e = 0.00464908
r5psi5e = 0.309017
r6epsilon6e = 0.110801
r6psi6e = -0.000352603
r7epsilon7e = 0.00224733
r7psi7e = 0.230724

...and with <r^2>^n/2 denominator:
epsilon1r2e = 0.192487
epsilon3r2e = 0.0105771
epsilon4r2e = 0.533026
epsilon5r2e = 0.0159647
epsilon6r2e = 0.709244
epsilon7r2e = 0.0291785
Entropy Density Weighting + r^n weighting:
average x = -0.000990933
average y = -2.04374
ecc = 0.436667
r3epsilon1s = 0.14188
r3psi1s = 1.56992
epsilon2s = 0.436668
psi2s = -0.000273687
r3epsilon3s = 0.0053738
r3psi3s = 0.528715
r4epsilon4s = 0.196762
r4psi4s = 0.785044
r5epsilon5s = 0.0120346
r5psi5s = -0.312326
r6epsilon6s = 0.0610755
r6psi6s = -0.000492486
r7epsilon7s = 0.00869041
r7psi7s = 0.225432
total entropy = 154.035

...and with <r^2>^n/2 denominator:
epsilon1r2s = 0.189471
epsilon3r2s = 0.00717635
epsilon4r2s = 0.400997
epsilon5r2s = 0.0418875
epsilon6r2s = 0.400767
epsilon7r2s = 0.117495
Energy Density Weighting + r^2 weighting:
r2epsilon3e = 0.0299256
r2psi3e = 0.523599
r2epsilon4e = 0.193728
r2psi4e = 0.785178
r2epsilon5e = 0.0439365
r2psi5e = -0.314345
r2epsilon6e = 0.0768878
r2psi6e = -0.000214799
r2epsilon7e = 0.0306118
r2psi7e = 0.224186
Entropy Density Weighting + r^2 weighting:
r2epsilon3s = 0.0360594
r2psi3s = 0.523671
r2epsilon4s = 0.157545
r2psi4s = 0.785135
r2epsilon5s = 0.0436489
r2psi5s = -0.314326
r2epsilon6s = 0.0575596
r2psi6s = -0.00025322
r2epsilon7s = 0.0265202
r2psi7s = 0.224177
Done!


==> anc/hydro/rhic10hvall.dat <==
0.01	671.28	-0.000405007	1.47273e-06	7.85056e-06	2.77425e-06	1.54108e-06	-3.15402e-07	-5.15666e-07	1.72355e-06	-2.3226e-06	3.03682e-06	-2.61622e-06	-6.58357e-07	-1.12259e-06	-5.42976e-07
0.13	507.098	-0.00498554	-1.31366e-07	0.000608632	-7.15891e-07	-2.29122e-05	1.11559e-07	-1.26565e-05	5.52314e-07	1.93827e-06	-5.5514e-07	-1.49381e-08	-3.88797e-07	-1.12381e-06	4.27524e-07
0.25	319.857	-0.00905778	-8.30316e-07	0.00209844	-1.058e-06	0.000177973	-6.49192e-07	1.58565e-05	-1.43498e-07	7.77664e-07	-9.41193e-08	1.59416e-06	-5.06618e-07	5.08248e-07	-8.39239e-07
0.37	202.938	-0.0112816	-7.02154e-08	0.00363108	-2.0282e-07	0.000511894	-4.09419e-07	2.87672e-05	-6.39504e-07	3.27778e-07	-8.17311e-07	-1.19271e-06	-8.98149e-07	2.24793e-07	-9.00469e-07
0.49	131.937	-0.0122539	-1.13475e-06	0.00508477	-1.61303e-06	0.000858443	-1.16173e-06	4.83676e-05	-4.99016e-08	2.44503e-06	1.06976e-06	4.14294e-06	1.54395e-06	-2.06535e-07	1.10183e-06
0.61	87.283	-0.0120338	-4.45805e-07	0.00649881	-7.80984e-07	0.00123476	-9.30709e-07	6.73296e-05	-8.78859e-07	6.79495e-06	-6.70035e-07	2.54994e-06	-3.90587e-07	-4.86423e-07	-1.36334e-07
0.73	58.3931	-0.0107621	-4.95686e-07	0.00788454	-8.88685e-07	0.00164276	-1.10237e-06	8.64001e-05	-1.10532e-06	1.01706e-05	-9.18589e-07	5.99831e-06	-6.09056e-07	2.63709e-07	-2.70893e-07
0.85	39.3617	-0.0086011	-4.34958e-07	0.00924106	-8.20601e-07	0.0020772	-1.1143e-06	0.00010155	-1.28584e-06	1.69028e-05	-1.32135e-06	9.23799e-06	-1.22486e-06	2.93149e-06	-1.01736e-06
0.97	26.675	-0.00568759	-6.93487e-07	0.010579	-1.31727e-06	0.00254108	-1.81052e-06	0.000111193	-2.12889e-06	2.07646e-05	-2.24987e-06	1.72993e-05	-2.17504e-06	4.71345e-06	-1.92909e-06
1.09	18.1523	-0.00215545	-6.0532e-07	0.0118991	-1.14986e-06	0.00302326	-1.58688e-06	0.000114003	-1.8926e-06	3.16931e-05	-2.06711e-06	2.24132e-05	-2.12732e-06	7.76704e-06	-2.09542e-06
1.21	12.3904	0.00190658	-9.54437e-07	0.0132152	-1.82722e-06	0.00351768	-2.5475e-06	0.000119958	-3.06393e-06	3.60484e-05	-3.34978e-06	2.9777e-05	-3.40361e-06	1.01817e-05	-3.24583e-06
1.33	8.47301	0.00642834	-7.63117e-07	0.0145465	-1.47123e-06	0.00403136	-2.07421e-06	0.000125818	-2.53113e-06	4.62812e-05	-2.81371e-06	3.51317e-05	-2.90836e-06	1.46074e-05	-2.81681e-06
1.45	5.79908	0.0113421	-5.51552e-07	0.0159025	-1.02963e-06	0.00455656	-1.37537e-06	0.000136621	-1.55561e-06	5.51971e-05	-1.56767e-06	4.51363e-05	-1.43701e-06	1.94656e-05	-1.20842e-06
1.57	3.97027	0.0165764	-7.39782e-07	0.0172911	-1.42735e-06	0.00509384	-2.0166e-06	0.000155768	-2.47277e-06	6.75249e-05	-2.77616e-06	5.67855e-05	-2.92378e-06	2.17318e-05	-2.92872e-06
1.69	2.71808	0.0220792	-1.08656e-06	0.0187182	-2.13141e-06	0.00564141	-3.0958e-06	0.000186918	-3.9466e-06	8.09342e-05	-4.65834e-06	6.44232e-05	-5.21455e-06	2.64957e-05	-5.60821e-06
1.81	1.85996	0.0278022	-1.10763e-06	0.0202	-2.1756e-06	0.00619877	-3.16632e-06	0.000233604	-4.04627e-06	0.000100578	-4.78768e-06	7.88e-05	-5.36986e-06	3.13588e-05	-5.78013e-06
1.93	1.27212	0.0336992	-1.87635e-06	0.021738	-3.69265e-06	0.00676265	-5.39251e-06	0.00029538	-6.92647e-06	0.000120841	-8.25463e-06	8.86902e-05	-9.34844e-06	3.50592e-05	-1.01914e-05
2.05	0.869489	0.0397382	-1.90295e-06	0.0233351	-3.74511e-06	0.00733505	-5.46974e-06	0.000380584	-7.02762e-06	0.0001477	-8.37993e-06	0.000100164	-9.49988e-06	3.95109e-05	-1.03733e-05
2.17	0.593782	0.0458731	-1.96532e-06	0.0250078	-3.87383e-06	0.00792078	-5.6713e-06	0.000486311	-7.30842e-06	0.000179564	-8.74295e-06	0.000113954	-9.9414e-06	4.49645e-05	-1.08802e-05
2.29	0.405165	0.0520793	-2.34331e-06	0.0267524	-4.61257e-06	0.00851802	-6.73729e-06	0.000622963	-8.65395e-06	0.000218837	-1.03089e-05	0.000123814	-1.16607e-05	4.56366e-05	-1.26818e-05
2.41	0.276305	0.0583334	-2.02401e-06	0.0285761	-3.99348e-06	0.00912836	-5.85613e-06	0.000785803	-7.56416e-06	0.000264648	-9.07611e-06	0.000138338	-1.03584e-05	5.24878e-05	-1.13865e-05
2.53	0.188338	0.064614	-2.1317e-06	0.0304783	-4.19636e-06	0.00975471	-6.13067e-06	0.00098754	-7.8784e-06	0.000325273	-9.39326e-06	0.000152893	-1.06409e-05	5.68825e-05	-1.15999e-05
2.65	0.12835	0.0709058	-2.19977e-06	0.0324637	-4.34046e-06	0.0103994	-6.36546e-06	0.00121841	-8.22297e-06	0.000390941	-9.86804e-06	0.000166043	-1.12642e-05	6.2085e-05	-1.23849e-05
2.77	0.0874768	0.0771879	-2.23446e-06	0.0345311	-4.40867e-06	0.0110634	-6.4649e-06	0.00148602	-8.35035e-06	0.00046806	-1.00192e-05	0.000181616	-1.14345e-05	6.62665e-05	-1.2569e-05
2.89	0.0596378	0.0834477	-2.54874e-06	0.0366769	-5.02619e-06	0.01175	-7.36414e-06	0.00178999	-9.50046e-06	0.000557095	-1.13816e-05	0.000198181	-1.29646e-05	7.07214e-05	-1.42189e-05


==> anc/hydro/rhic10pi2hvall.dat <==
0.01	669.287	2.5557e-06	-0.000344393	2.99142e-05	6.4237e-06	6.25055e-07	-2.55721e-07	-3.79059e-06	3.48422e-06	5.64974e-06	-6.4548e-07	-9.51562e-07	1.7952e-05	-7.73979e-06	-1.51943e-06
0.13	505.657	3.73009e-05	-0.00422473	0.00223338	-5.46455e-05	-3.72065e-06	-2.03039e-05	-1.36545e-05	-1.58488e-05	-4.79477e-06	3.78911e-06	-2.0681e-07	-8.07255e-06	-2.06157e-06	9.77523e-07
0.25	318.974	7.16455e-05	-0.00773548	0.00750728	-0.000200642	2.92314e-05	7.40341e-05	1.11882e-05	-6.06678e-06	2.56581e-06	2.75434e-06	9.4795e-07	-1.01145e-06	2.89137e-06	2.54388e-07
0.37	202.358	9.07648e-05	-0.00966822	0.0126177	-0.000360737	8.06882e-05	0.000271067	9.38682e-05	2.67155e-05	2.53249e-06	-2.19914e-07	5.81355e-07	3.74414e-07	2.30939e-06	-7.10903e-07
0.49	131.544	8.23707e-05	-0.0105528	0.017381	-0.000506919	0.00014521	0.000480983	0.000209369	7.32652e-05	-1.13503e-05	6.51151e-06	-1.39535e-06	-1.40358e-06	-7.91691e-08	-6.11812e-08
0.61	87.0188	6.00666e-05	-0.0103849	0.0220183	-0.000618832	0.000209492	0.000714572	0.000347962	0.000137279	-1.59704e-05	1.66319e-05	1.85298e-06	-4.02681e-06	-5.34845e-08	5.06424e-07
0.73	58.2193	3.08205e-05	-0.00925625	0.026509	-0.000712937	0.000272621	0.000980545	0.000494672	0.000207266	-2.83593e-05	2.69624e-05	2.97307e-06	-1.12727e-05	1.3451e-06	-2.34087e-07
0.85	39.2497	-1.3692e-06	-0.00729947	0.0308178	-0.000790798	0.000333075	0.00128282	0.000646649	0.000277122	-4.49029e-05	3.89263e-05	5.52619e-06	-1.9377e-05	4.44933e-06	-1.27394e-06
0.97	26.6047	-2.93831e-05	-0.00464175	0.0349147	-0.000855389	0.000387042	0.00161747	0.000796118	0.000346738	-6.15568e-05	5.41535e-05	5.03391e-06	-3.1303e-05	8.76374e-06	-2.28604e-06
1.09	18.1091	-6.17553e-05	-0.00140019	0.0388161	-0.00090958	0.000442779	0.00198835	0.000948899	0.000417846	-7.9922e-05	7.12109e-05	3.75697e-06	-4.43254e-05	1.64814e-05	-4.10423e-06
1.21	12.3644	-8.46966e-05	0.00233279	0.0425092	-0.000958416	0.00048995	0.00239308	0.00110109	0.000484118	-9.78757e-05	9.17619e-05	3.38185e-06	-5.69472e-05	1.77039e-05	-5.75407e-06
1.33	8.45801	-0.000107877	0.0064938	0.046023	-0.00100127	0.000536944	0.00283516	0.00125635	0.000549522	-0.000116812	0.000118345	3.334e-06	-6.7895e-05	2.22499e-05	-5.8164e-06
1.45	5.79082	-0.000128019	0.0110184	0.0493595	-0.00104005	0.000580625	0.00331103	0.00141505	0.000610046	-0.0001353	0.000146298	1.87514e-06	-7.91095e-05	2.63427e-05	-3.94366e-06
1.57	3.96607	-0.000144787	0.0158399	0.0525235	-0.00107506	0.000620978	0.00381934	0.00158006	0.000668137	-0.00015294	0.000177967	1.45697e-06	-9.5509e-05	2.88574e-05	-7.87818e-06
1.69	2.71621	-0.000158583	0.020902	0.0555188	-0.00110971	0.000660046	0.00435576	0.0017499	0.000720141	-0.00017185	0.00021237	7.50646e-07	-0.000108637	3.23557e-05	-1.32486e-05
1.81	1.85939	-0.000176178	0.0261662	0.0583495	-0.00114245	0.000697669	0.00492153	0.00192813	0.000768386	-0.000187091	0.000254457	1.18374e-06	-0.000122218	3.63617e-05	-1.65595e-05
1.93	1.27222	-0.000187366	0.0315854	0.0610292	-0.00117175	0.000731599	0.0055039	0.00211713	0.00081237	-0.000204135	0.000294256	3.43547e-06	-0.000139986	3.84767e-05	-3.01415e-05
2.05	0.869886	-0.000199313	0.0371267	0.0635574	-0.00119926	0.000764231	0.00610949	0.00231662	0.000855836	-0.000220406	0.000346907	5.29296e-06	-0.000151104	3.89745e-05	-3.63837e-05
2.17	0.594278	-0.00020867	0.0427575	0.065947	-0.00122592	0.000794261	0.00673235	0.00253217	0.000894416	-0.000234449	0.000404004	7.97794e-06	-0.000162458	4.12065e-05	-4.44398e-05
2.29	0.405652	-0.000216668	0.048448	0.0682008	-0.00124845	0.000825642	0.00736699	0.0027603	0.000934388	-0.000249684	0.000471544	1.11186e-05	-0.000172614	4.22726e-05	-5.32818e-05
2.41	0.276738	-0.000228145	0.0541726	0.0703325	-0.0012732	0.000853283	0.0080069	0.00300924	0.000968472	-0.000261962	0.0005463	1.31598e-05	-0.000182391	4.56776e-05	-6.25194e-05
2.53	0.188699	-0.000237071	0.0599191	0.072346	-0.00129628	0.000881713	0.00865418	0.00327873	0.000999565	-0.000274909	0.000626275	1.84589e-05	-0.000191165	4.47199e-05	-7.61507e-05
2.65	0.128641	-0.000245778	0.0656654	0.0742533	-0.00131843	0.000908015	0.00930447	0.00356738	0.00103051	-0.000287386	0.000717205	2.26011e-05	-0.000200948	4.60487e-05	-8.92534e-05
2.77	0.0877039	-0.000254682	0.0713941	0.0760581	-0.00133964	0.000936943	0.00995435	0.00387835	0.00105854	-0.00029947	0.000814951	2.64009e-05	-0.000208831	4.67716e-05	-0.000104177
2.89	0.0598119	-0.000263165	0.07709	0.0777743	-0.00136014	0.000964431	0.0106027	0.00420917	0.00108587	-0.00030942	0.000921208	3.03528e-05	-0.000215327	4.77806e-05	-0.00011964


==> anc/hydro/rhic20hvall.dat <==
0.01	469.139	-0.000471485	3.42896e-06	3.20026e-05	1.02385e-05	3.59304e-06	-2.77158e-06	-3.72179e-06	7.36431e-06	-4.41803e-05	1.03574e-05	-2.44201e-05	-5.70155e-08	-9.64947e-06	1.14739e-07
0.13	354.422	-0.00569952	-2.18441e-06	0.00236509	-2.08253e-06	-6.96057e-05	-2.50686e-07	1.26547e-05	-8.38423e-08	2.94654e-05	-1.67309e-06	7.11557e-06	-3.53274e-06	-5.26112e-06	-5.69729e-07
0.25	223.029	-0.0103134	-2.18922e-06	0.00801038	-3.22722e-06	0.000519109	-2.0427e-06	1.53747e-05	-4.42506e-09	-7.88366e-06	5.27987e-07	3.47413e-06	3.10295e-07	2.40138e-06	1.13118e-06
0.37	141.057	-0.0127276	1.56113e-06	0.0136021	2.55799e-06	0.00152258	2.63259e-06	9.29337e-05	1.76173e-06	8.3143e-06	2.60368e-07	1.93953e-07	-1.33975e-06	-7.77712e-07	-2.4881e-06
0.49	91.3554	-0.0135326	4.20909e-07	0.0189036	7.22772e-07	0.0025926	8.16319e-07	0.00019793	6.64392e-07	4.93368e-05	2.91277e-07	3.65417e-06	-2.23185e-07	-1.9435e-06	-7.63119e-07
0.61	60.154	-0.01288	-6.97259e-07	0.024147	-1.16627e-06	0.00376304	-1.27742e-06	0.000316955	-1.05259e-06	0.000112025	-6.49606e-07	1.21874e-05	-2.89672e-07	-2.29842e-06	-1.63819e-07
0.73	40.0287	-0.0109827	-1.33387e-06	0.0293263	-2.3891e-06	0.00503286	-2.9624e-06	0.00044493	-2.9777e-06	0.000189086	-2.49981e-06	2.69573e-05	-1.70814e-06	2.02316e-06	-8.41911e-07
0.85	26.8251	-0.00804706	-1.60326e-06	0.0344123	-2.90047e-06	0.00639378	-3.66407e-06	0.000574744	-3.7979e-06	0.000275817	-3.34946e-06	4.27268e-05	-2.48228e-06	8.18044e-06	-1.42292e-06
0.97	18.0669	-0.00425042	-2.90549e-06	0.0393763	-5.41781e-06	0.00783278	-7.21724e-06	0.000714659	-8.11489e-06	0.000374215	-8.08175e-06	6.32218e-05	-7.24391e-06	1.30444e-05	-5.84625e-06
1.09	12.215	0.000262714	-3.27641e-06	0.0442516	-6.2595e-06	0.00933704	-8.69163e-06	0.000865938	-1.03806e-05	0.00047758	-1.12189e-05	8.26406e-05	-1.11896e-05	2.4204e-05	-1.03597e-05
1.21	8.28213	0.00537488	-3.1195e-06	0.0490174	-5.99543e-06	0.0108919	-8.41094e-06	0.00102937	-1.01984e-05	0.000586584	-1.12545e-05	0.000103965	-1.15458e-05	3.13629e-05	-1.11053e-05
1.33	5.62487	0.0110081	-2.63501e-06	0.0537233	-5.05744e-06	0.012502	-7.08208e-06	0.00121482	-8.57328e-06	0.000699902	-9.45808e-06	0.000130584	-9.7284e-06	3.77127e-05	-9.43275e-06
1.45	3.82292	0.0170782	-2.46713e-06	0.0583799	-4.67934e-06	0.0141481	-6.42105e-06	0.00142199	-7.5474e-06	0.000816354	-8.00173e-06	0.000155894	-7.81615e-06	4.50595e-05	-7.09614e-06
1.57	2.59888	0.0234997	-1.96559e-06	0.062995	-3.82705e-06	0.0158365	-5.48859e-06	0.00165632	-6.8702e-06	0.000942883	-7.91357e-06	0.000180678	-8.58575e-06	5.01254e-05	-8.88044e-06
1.69	1.76659	0.0302022	-3.30492e-06	0.0675727	-6.43676e-06	0.0175508	-9.24052e-06	0.00192127	-1.15949e-05	0.00106402	-1.34236e-05	0.000210624	-1.47002e-05	5.77428e-05	-1.54471e-05
1.81	1.20029	0.0371297	-3.20507e-06	0.0721196	-6.285e-06	0.0192875	-9.12461e-06	0.00221813	-1.16275e-05	0.00119464	-1.37225e-05	0.000240283	-1.53677e-05	6.3505e-05	-1.65507e-05
1.93	0.815126	0.0442304	-5.85662e-06	0.0766466	-1.15258e-05	0.0210395	-1.68316e-05	0.0025463	-2.16195e-05	0.00132554	-2.57651e-05	0.000268956	-2.91792e-05	6.90094e-05	-3.18104e-05
2.05	0.553219	0.0514531	-6.07496e-06	0.0811497	-1.19279e-05	0.0228021	-1.73534e-05	0.00291148	-2.21779e-05	0.00146048	-2.62705e-05	0.000295477	-2.95498e-05	6.96574e-05	-3.19849e-05
2.17	0.375173	0.0587428	-6.00229e-06	0.0856418	-1.18212e-05	0.0245738	-1.72819e-05	0.003311	-2.22266e-05	0.00159415	-2.65209e-05	0.00032386	-3.00603e-05	6.898e-05	-3.27736e-05
2.29	0.254244	0.0660603	-6.04145e-06	0.0901202	-1.1907e-05	0.0263429	-1.74287e-05	0.00374454	-2.24541e-05	0.00173297	-2.68526e-05	0.000347286	-3.0521e-05	6.88857e-05	-3.3387e-05
2.41	0.172213	0.0733853	-6.03418e-06	0.0945917	-1.18852e-05	0.0281206	-1.73785e-05	0.00421964	-2.23562e-05	0.00187307	-2.6684e-05	0.000372289	-3.0257e-05	6.76219e-05	-3.30036e-05
2.53	0.116608	0.0806841	-5.95836e-06	0.0990568	-1.17463e-05	0.029896	-1.72011e-05	0.00472595	-2.21746e-05	0.00201431	-2.65396e-05	0.000389663	-3.01951e-05	6.27536e-05	-3.30695e-05
2.65	0.0789501	0.0879364	-5.98251e-06	0.103518	-1.17999e-05	0.0316714	-1.72942e-05	0.00526968	-2.23212e-05	0.00216027	-2.67563e-05	0.000406664	-3.04994e-05	5.63649e-05	-3.34783e-05
2.77	0.0534653	0.0951228	-5.83943e-06	0.107974	-1.15223e-05	0.0334407	-1.68987e-05	0.0058467	-2.18312e-05	0.00230692	-2.62008e-05	0.000420504	-2.99107e-05	4.81113e-05	-3.28901e-05
2.89	0.0362229	0.102228	-6.22192e-06	0.112418	-1.22842e-05	0.0352074	-1.80336e-05	0.00645995	-2.33291e-05	0.00245552	-2.80474e-05	0.000427983	-3.20874e-05	3.98115e-05	-3.53729e-05


==> anc/hydro/rhic20pi2hvall.dat <==
0.01	464.063	4.01966e-06	-0.000385755	6.1112e-05	1.3808e-05	-1.491e-07	-1.1465e-06	-1.09925e-05	1.03481e-05	-1.95342e-05	-2.72608e-05	-5.32325e-05	-5.2495e-06	-1.441e-05	-4.85001e-06
0.13	350.64	6.74549e-05	-0.00474385	0.00463207	-2.00497e-05	-2.78285e-06	-5.89297e-05	-6.28144e-05	-2.6658e-06	1.09343e-06	3.32738e-05	1.39353e-05	-4.01144e-06	-3.52502e-06	-1.89416e-06
0.25	220.71	0.000125247	-0.00874196	0.0154029	-7.24823e-05	8.75404e-06	0.000147167	1.11956e-05	1.30234e-06	-3.71713e-06	-3.99982e-06	2.27607e-06	3.33622e-06	3.25839e-06	5.17259e-06
0.37	139.603	0.000159575	-0.0109158	0.0257954	-0.000124234	2.1339e-05	0.000576956	0.000339251	4.5053e-06	-4.26994e-06	6.18611e-06	9.94408e-07	-2.97837e-06	7.29774e-07	-2.92805e-06
0.49	90.4257	0.000158661	-0.0116774	0.0355132	-0.000175999	3.38893e-05	0.000956184	0.000784071	9.88644e-06	5.79393e-06	4.44765e-05	2.19016e-06	-4.71882e-07	-8.64191e-07	-1.72677e-06
0.61	59.5609	0.000141717	-0.0111635	0.0450132	-0.000220987	5.00996e-05	0.00139975	0.00131116	1.67094e-05	2.04384e-05	0.000100832	1.14156e-05	2.2026e-06	-2.58631e-06	3.24846e-06
0.73	39.6542	0.000116959	-0.00957854	0.0542577	-0.000260206	6.54304e-05	0.00195667	0.00187561	2.18517e-05	3.97495e-05	0.000167928	2.72532e-05	-1.01797e-06	2.39268e-06	6.3237e-06
0.85	26.5919	9.16234e-05	-0.00711815	0.0631766	-0.000293192	8.41744e-05	0.00264103	0.00245597	2.78666e-05	6.20587e-05	0.000250204	4.88977e-05	2.03207e-06	8.36048e-06	1.51567e-05
0.97	17.9239	6.26509e-05	-0.00394745	0.0716981	-0.000320746	9.98039e-05	0.00344653	0.00304853	3.00349e-05	8.37084e-05	0.000338034	7.05372e-05	-4.8443e-06	1.33896e-05	1.85447e-05
1.09	12.1291	3.58155e-05	-0.000209358	0.079859	-0.000346768	0.000117616	0.00437003	0.00363371	3.2317e-05	0.000102655	0.000440458	8.60158e-05	-3.04649e-06	1.98878e-05	2.83903e-05
1.21	8.23177	1.22274e-05	0.00398977	0.0876074	-0.000367136	0.000134883	0.00540136	0.00421459	3.60681e-05	0.000123636	0.000557178	0.000103457	2.7195e-06	2.51911e-05	4.38825e-05
1.33	5.59638	-8.89274e-06	0.00857285	0.0950107	-0.000381771	0.000151502	0.00653547	0.00478893	3.70069e-05	0.000143088	0.000687717	0.000116868	9.86496e-06	3.09924e-05	6.06954e-05
1.45	3.80761	-2.6115e-05	0.0134588	0.102059	-0.00039501	0.000168142	0.00775608	0.0053551	3.86151e-05	0.000160216	0.000825768	0.000127615	1.67482e-05	3.52107e-05	7.92899e-05
1.57	2.59128	-3.78876e-05	0.0185777	0.108765	-0.000405139	0.000182544	0.00905649	0.00591033	3.43805e-05	0.000178002	0.000976885	0.000134663	1.77756e-05	3.83853e-05	9.38502e-05
1.69	1.76337	-5.02395e-05	0.0238706	0.115121	-0.000414372	0.000198617	0.0104135	0.006451	3.022e-05	0.000191099	0.00112441	0.000136629	2.17021e-05	4.16984e-05	9.96775e-05
1.81	1.19941	-5.58137e-05	0.0292863	0.12114	-0.000422373	0.000214149	0.0118228	0.00697276	2.26449e-05	0.000203862	0.00128566	0.000135927	2.40442e-05	4.55927e-05	0.000112887
1.93	0.815408	-6.11971e-05	0.03478	0.126836	-0.000430632	0.00022773	0.0132627	0.00747737	8.64525e-06	0.000215196	0.00143975	0.000130928	1.56291e-05	4.95626e-05	0.000108403
2.05	0.553992	-6.21459e-05	0.04032	0.13221	-0.000431624	0.000239421	0.0147352	0.00796135	3.98646e-06	0.000224092	0.00160546	0.000122201	2.12227e-05	5.04173e-05	0.000116176
2.17	0.376078	-6.24056e-05	0.0458695	0.137284	-0.000435063	0.000251038	0.0162139	0.0084267	3.32242e-06	0.000231779	0.00177121	0.000111963	2.59212e-05	5.30801e-05	0.000115422
2.29	0.255103	-5.95123e-05	0.0513987	0.142056	-0.000433211	0.000259737	0.0176964	0.00887241	-5.75318e-06	0.000237878	0.00193328	9.60338e-05	2.92064e-05	5.74597e-05	0.000110856
2.41	0.172954	-5.60319e-05	0.0568891	0.146557	-0.00042945	0.000268795	0.0191673	0.00929931	-8.3083e-06	0.000241065	0.00209104	8.09185e-05	3.33254e-05	5.69365e-05	0.000102771
2.53	0.11721	-4.86186e-05	0.0623235	0.150794	-0.000426894	0.000279407	0.0206213	0.00970756	-1.31751e-05	0.000247355	0.0022414	6.41481e-05	3.721e-05	6.18434e-05	8.5987e-05
2.65	0.0794217	-4.22781e-05	0.0676881	0.154786	-0.000422039	0.000286934	0.0220503	0.0100961	-1.51156e-05	0.000250499	0.00238221	4.53856e-05	3.90296e-05	6.50842e-05	6.3758e-05
2.77	0.0538246	-3.31343e-05	0.0729698	0.158549	-0.000417546	0.000295046	0.0234486	0.0104711	-2.00937e-05	0.000253417	0.00251158	2.94014e-05	4.25781e-05	6.95727e-05	3.31724e-05
2.89	0.0364911	-2.39394e-05	0.0781567	0.1621	-0.00041363	0.00030397	0.0248111	0.0108245	-2.01504e-05	0.000257532	0.00262826	1.13719e-05	4.72278e-05	7.32282e-05	-5.4986e-06


==> anc/hydro/rhic30hvall.dat <==
0.01	330.586	-0.000546597	4.50502e-06	4.68903e-05	1.52891e-05	6.44985e-06	-1.5035e-06	-9.25665e-06	1.13009e-05	-6.78936e-05	1.40755e-05	-5.85754e-05	2.25974e-06	-1.43899e-05	-3.00593e-08
0.13	249.837	-0.00649942	-1.01985e-06	0.00352033	3.57964e-07	-8.81952e-05	2.70525e-07	-1.32377e-05	-2.00852e-06	4.46845e-05	-1.89041e-06	1.99084e-05	-5.87933e-06	-2.19332e-06	4.02402e-07
0.25	156.731	-0.01169	-2.74732e-06	0.0117204	-3.28777e-06	0.000764421	-1.35255e-06	8.86663e-06	1.14486e-06	-1.33587e-05	2.16128e-06	-3.36967e-07	1.55616e-06	3.23799e-06	8.56565e-07
0.37	98.6575	-0.0143293	6.85324e-08	0.01975	4.81327e-07	0.00215855	8.90309e-07	0.000197111	6.93065e-07	1.48398e-05	-1.34102e-07	-1.25058e-06	-1.10276e-06	7.56516e-07	-1.87857e-06
0.49	63.5173	-0.0149685	1.65619e-07	0.0273559	7.15288e-07	0.00364016	1.12294e-06	0.00044918	7.14292e-07	8.01363e-05	-1.78378e-07	4.15041e-06	-6.9305e-07	-1.36885e-06	-7.78879e-07
0.61	41.5197	-0.0138979	-9.67146e-07	0.0348787	-1.65319e-06	0.00526366	-1.88843e-06	0.000740849	-1.68093e-06	0.000178915	-1.21115e-06	1.80693e-05	-7.57265e-07	-4.4777e-07	-5.81803e-07
0.73	27.3999	-0.0114593	-2.11746e-06	0.0423064	-3.82374e-06	0.00703321	-4.81061e-06	0.00106213	-4.94822e-06	0.000294349	-4.31323e-06	3.81748e-05	-3.16287e-06	7.25191e-06	-1.86295e-06
0.85	18.1969	-0.00790456	-1.93245e-06	0.0496015	-3.60079e-06	0.00893097	-4.79101e-06	0.00139797	-5.37795e-06	0.000426458	-5.34457e-06	6.49396e-05	-4.77876e-06	1.58816e-05	-3.8505e-06
0.97	12.1393	-0.00343801	-4.02366e-06	0.0567109	-7.54497e-06	0.0109414	-1.01648e-05	0.00175024	-1.16606e-05	0.000571308	-1.20107e-05	9.28322e-05	-1.1367e-05	2.69915e-05	-9.99038e-06
1.09	8.12649	0.00178345	-5.10948e-06	0.0636608	-9.69157e-06	0.0130471	-1.33308e-05	0.00212858	-1.57908e-05	0.000724363	-1.70155e-05	0.000120263	-1.70755e-05	3.67085e-05	-1.60963e-05
1.21	5.45416	0.00762095	-4.8322e-06	0.0704137	-9.23942e-06	0.0152208	-1.28532e-05	0.00252564	-1.54075e-05	0.00088374	-1.67658e-05	0.000148007	-1.69258e-05	4.88567e-05	-1.60016e-05
1.33	3.66586	0.0139889	-3.67815e-06	0.0770298	-7.11222e-06	0.0174616	-1.00795e-05	0.00295384	-1.23978e-05	0.00105208	-1.39394e-05	0.000171254	-1.46402e-05	5.7855e-05	-1.4501e-05
1.45	2.46524	0.0207826	-3.68467e-06	0.0834968	-7.051e-06	0.0197509	-9.81767e-06	0.00340637	-1.17719e-05	0.00121661	-1.27912e-05	0.000188939	-1.28523e-05	6.05942e-05	-1.20269e-05
1.57	1.65805	0.0278955	-2.98308e-06	0.0898174	-5.80795e-06	0.0220746	-8.32911e-06	0.00388758	-1.04253e-05	0.0013865	-1.20082e-05	0.000199549	-1.30286e-05	6.2095e-05	-1.34774e-05
1.69	1.11495	0.0352591	-4.92688e-06	0.0959878	-9.62798e-06	0.0244074	-1.38975e-05	0.00439345	-1.75674e-05	0.00155118	-2.05199e-05	0.00019894	-2.26951e-05	5.79512e-05	-2.40913e-05
1.81	0.74937	0.0427909	-4.55492e-06	0.102004	-8.93032e-06	0.0267334	-1.29615e-05	0.00491723	-1.65117e-05	0.00170426	-1.94817e-05	0.000188114	-2.1815e-05	4.70407e-05	-2.34985e-05
1.93	0.503393	0.050428	-8.67035e-06	0.107873	-1.70352e-05	0.0290407	-2.48104e-05	0.00545679	-3.17522e-05	0.00184516	-3.76719e-05	0.000165371	-4.24452e-05	2.73272e-05	-4.60146e-05
2.05	0.337948	0.058107	-7.94678e-06	0.11358	-1.56443e-05	0.0313079	-2.28579e-05	0.00601083	-2.93809e-05	0.00196937	-3.50455e-05	0.000122175	-3.97295e-05	-7.67719e-07	-4.33603e-05
2.17	0.226702	0.0657611	-8.20951e-06	0.119134	-1.61659e-05	0.0335327	-2.36287e-05	0.00656647	-3.03824e-05	0.00207046	-3.62462e-05	6.04616e-05	-4.10817e-05	-4.02334e-05	-4.47981e-05
2.29	0.151969	0.073342	-8.06872e-06	0.124526	-1.58856e-05	0.0356881	-2.32121e-05	0.0071249	-2.9835e-05	0.00213784	-3.55772e-05	-2.08104e-05	-4.03046e-05	-9.76408e-05	-4.39315e-05
2.41	0.101826	0.0808157	-7.80638e-06	0.129759	-1.53713e-05	0.0377721	-2.24657e-05	0.00767646	-2.88844e-05	0.00217517	-3.44556e-05	-0.000127107	-3.90487e-05	-0.000166853	-4.25781e-05
2.53	0.0682048	0.0881482	-7.79738e-06	0.134835	-1.53605e-05	0.0397714	-2.24659e-05	0.00821358	-2.89113e-05	0.00217338	-3.45245e-05	-0.000263117	-3.91705e-05	-0.000253977	-4.27566e-05
2.65	0.0456818	0.0953129	-7.60416e-06	0.139752	-1.49879e-05	0.0416841	-2.19405e-05	0.00872884	-2.82709e-05	0.00213216	-3.38152e-05	-0.000429908	-3.84437e-05	-0.000359498	-4.20652e-05
2.77	0.0306031	0.102295	-7.27257e-06	0.144511	-1.43398e-05	0.0434966	-2.10053e-05	0.00921999	-2.70902e-05	0.00204145	-3.24409e-05	-0.000624285	-3.69344e-05	-0.000484762	-4.04833e-05
2.89	0.020511	0.109071	-7.67632e-06	0.149117	-1.51435e-05	0.0452057	-2.22012e-05	0.00968159	-2.86664e-05	0.00190315	-3.43808e-05	-0.000855648	-3.92165e-05	-0.000637136	-4.30804e-05


==> anc/hydro/rhic30pi2hvall.dat <==
0.01	330.617	6.55098e-08	-0.000427328	8.16363e-05	2.00926e-05	9.8519e-07	-1.10457e-06	-1.69848e-05	1.69944e-05	-1.40953e-05	-5.55412e-05	-9.37019e-05	5.75848e-06	-2.15181e-05	-3.70537e-06
0.13	249.906	-1.14388e-05	-0.00532873	0.00627799	-1.08266e-05	-1.93244e-06	-8.55921e-05	-0.000124921	-1.84605e-06	3.52279e-07	6.41877e-05	2.90455e-05	-6.44943e-06	-3.78608e-06	-2.97527e-10
0.25	156.773	-3.0566e-05	-0.00983828	0.0205387	-3.1749e-05	1.38487e-05	0.000316894	3.10411e-05	2.79176e-06	-2.06834e-06	-1.16136e-05	-6.32131e-07	-5.37018e-09	6.2888e-06	2.38317e-06
0.37	98.6362	-4.87132e-05	-0.0122558	0.0343758	-5.85625e-05	3.26434e-05	0.00102967	0.000569209	3.33955e-06	-4.80717e-07	1.25168e-05	1.62924e-06	-1.22628e-06	2.01324e-06	-2.01952e-06
0.49	63.4739	-5.17857e-05	-0.0128402	0.0473314	-8.51559e-05	5.97469e-05	0.00172294	0.00130029	8.43239e-06	1.80795e-07	8.91844e-05	6.21045e-06	-5.91077e-07	-2.06267e-06	-3.18527e-07
0.61	41.4849	-4.62157e-05	-0.0119001	0.0599321	-0.000105699	8.72385e-05	0.00250707	0.00217414	1.36238e-05	5.95866e-06	0.000199196	2.83289e-05	-1.6984e-06	-2.39386e-06	3.44381e-06
0.73	27.3822	-3.58562e-05	-0.00980492	0.0721341	-0.000122504	0.000111824	0.0034327	0.00311271	1.39194e-05	1.36808e-05	0.000327832	6.22163e-05	-8.471e-06	3.22941e-06	3.78232e-06
0.85	18.1939	-1.99125e-05	-0.00681318	0.0838652	-0.000133642	0.000133144	0.00451002	0.00407769	2.132e-05	2.03044e-05	0.000485773	0.000101811	-1.1707e-05	1.34734e-05	6.9554e-06
0.97	12.1461	-2.98654e-06	-0.00313385	0.0950336	-0.000137724	0.000151963	0.0057225	0.00505445	2.21519e-05	2.85895e-05	0.000653575	0.000143536	-2.27716e-05	2.59056e-05	2.57461e-06
1.09	8.13828	1.35741e-05	0.0010781	0.10569	-0.000140826	0.000165401	0.00706515	0.00603095	2.10457e-05	3.46598e-05	0.000841185	0.000184486	-3.41998e-05	3.64395e-05	-1.85152e-06
1.21	5.46774	3.11047e-05	0.00569434	0.115761	-0.000138931	0.000177726	0.00851881	0.00698952	2.40989e-05	3.97715e-05	0.00105175	0.000220196	-3.46276e-05	4.74555e-05	1.5961e-06
1.33	3.67916	4.72134e-05	0.0106314	0.125332	-0.00013515	0.000185238	0.0100801	0.00792828	3.01659e-05	4.52638e-05	0.0012785	0.000248298	-3.67163e-05	5.9622e-05	2.15956e-06
1.45	2.47716	6.2243e-05	0.0157998	0.134388	-0.000132724	0.000192483	0.0117226	0.00883946	2.96444e-05	5.07808e-05	0.00151275	0.000266629	-3.85789e-05	6.95119e-05	-1.75138e-06
1.57	1.66812	7.38349e-05	0.0211236	0.142926	-0.000129631	0.000194031	0.0134261	0.00970992	2.7144e-05	5.33757e-05	0.00174235	0.000276432	-4.4856e-05	7.91975e-05	-1.77996e-05
1.69	1.12311	8.90748e-05	0.0265378	0.150946	-0.000127609	0.00019501	0.0151617	0.0105288	1.91882e-05	5.56517e-05	0.00196275	0.000272478	-5.48562e-05	8.7444e-05	-4.62377e-05
1.81	0.755768	9.96201e-05	0.0319945	0.158456	-0.000121862	0.000196363	0.0169209	0.0112895	1.50965e-05	5.80614e-05	0.00217635	0.000255156	-5.7333e-05	9.44303e-05	-7.89792e-05
1.93	0.508289	0.000112422	0.0374501	0.165469	-0.000125711	0.00019406	0.0186706	0.0119842	-6.84357e-07	5.88801e-05	0.00235482	0.000226898	-7.82944e-05	0.000101924	-0.000140991
2.05	0.341612	0.000119163	0.0428712	0.171984	-0.000121858	0.000191003	0.020407	0.0126068	-5.4906e-06	6.36327e-05	0.00252047	0.000180691	-7.86651e-05	0.000107863	-0.000198819
2.17	0.229395	0.000127273	0.048225	0.178021	-0.000121255	0.000187481	0.0220979	0.0131471	-1.21552e-05	6.29287e-05	0.00264321	0.00012564	-8.24835e-05	0.000109285	-0.000280411
2.29	0.153918	0.000133637	0.0534835	0.183583	-0.000115844	0.000182686	0.0237224	0.0136041	-1.74364e-05	6.47756e-05	0.00272199	5.48324e-05	-8.42406e-05	0.000116477	-0.000379424
2.41	0.103218	0.000139182	0.0586347	0.188702	-0.000113173	0.00017721	0.0252696	0.013974	-2.33553e-05	6.67224e-05	0.00274349	-2.78433e-05	-8.67159e-05	0.000120088	-0.000503163
2.53	0.0691874	0.000144637	0.0636689	0.193386	-0.000111087	0.000172697	0.0267233	0.0142486	-2.82689e-05	6.85396e-05	0.00270079	-0.000124004	-8.9744e-05	0.000123166	-0.000654204
2.65	0.0463684	0.000149548	0.0685779	0.197662	-0.000108845	0.00016544	0.0280725	0.0144331	-3.50825e-05	6.98605e-05	0.00258614	-0.000231486	-9.13604e-05	0.000129232	-0.000836528
2.77	0.0310793	0.000155799	0.0733533	0.201556	-0.000104052	0.000162826	0.0293136	0.0145269	-4.0717e-05	7.20231e-05	0.00239593	-0.000346449	-9.07809e-05	0.000133367	-0.0010477
2.89	0.0208386	0.000164094	0.0779919	0.205084	-0.000101617	0.00015881	0.0304308	0.0145275	-4.63659e-05	7.32393e-05	0.00212083	-0.00047156	-9.24672e-05	0.00013668	-0.00129736


==> anc/hydro/rhic40hvall.dat <==
0.01	234.48	-0.000649584	4.44965e-06	4.89705e-05	1.51909e-05	5.87236e-06	-2.2507e-06	-8.11032e-06	1.09964e-05	-5.88688e-05	1.26727e-05	-6.71301e-05	2.97833e-07	-1.6056e-05	-1.11146e-06
0.13	177.32	-0.00779421	-1.8899e-06	0.00388149	-3.06594e-08	-7.27379e-05	-1.08547e-08	-2.59518e-05	-1.61082e-06	4.02311e-05	-2.30445e-06	2.89874e-05	-8.70266e-06	2.39139e-06	2.98668e-07
0.25	110.703	-0.014035	-1.74762e-06	0.0126953	-2.09648e-06	0.00105809	-7.56897e-07	7.18444e-06	1.06139e-06	-1.41474e-05	1.70964e-06	-4.06846e-06	1.05916e-06	4.41603e-06	6.04384e-07
0.37	69.1137	-0.0171875	6.5914e-07	0.0214635	9.36065e-07	0.00279337	8.39033e-07	0.000259536	3.72466e-07	2.51206e-05	-1.52522e-07	-6.47903e-07	-9.46309e-07	5.69032e-07	-1.69787e-06
0.49	44.0377	-0.0175475	-1.85112e-07	0.0298097	-1.51642e-07	0.00468426	1.30158e-07	0.000593588	4.60858e-07	0.000101641	5.5118e-07	6.69018e-06	2.31377e-07	-7.44163e-07	-4.30841e-07
0.61	28.4329	-0.0157219	-7.4747e-07	0.0380065	-1.22636e-06	0.00675997	-1.27396e-06	0.000991242	-8.98897e-07	0.000210477	-2.81395e-07	2.69042e-05	2.91563e-07	-7.14314e-07	5.31419e-07
0.73	18.5081	-0.012312	-2.72579e-06	0.0460603	-4.94596e-06	0.00899749	-6.27467e-06	0.0014333	-6.5346e-06	0.000335596	-5.79209e-06	5.23705e-05	-4.33107e-06	7.01402e-06	-2.57434e-06
0.85	12.1128	-0.00768583	-2.87576e-06	0.0539409	-5.25328e-06	0.0113841	-6.74834e-06	0.00190284	-7.17316e-06	0.000476093	-6.56626e-06	7.77826e-05	-5.16559e-06	1.16338e-05	-3.33804e-06
0.97	7.95854	-0.00210389	-4.30457e-06	0.061619	-8.08179e-06	0.013881	-1.09131e-05	0.00240673	-1.25662e-05	0.000620158	-1.30204e-05	0.000104386	-1.24375e-05	1.61529e-05	-1.10931e-05
1.09	5.24492	0.00423841	-5.97146e-06	0.0691251	-1.11939e-05	0.0164752	-1.51318e-05	0.00294033	-1.75818e-05	0.000765529	-1.86506e-05	0.000124855	-1.86148e-05	1.61539e-05	-1.77424e-05
1.21	3.46453	0.011174	-5.05971e-06	0.0764134	-9.696e-06	0.0191205	-1.35394e-05	0.00349622	-1.63185e-05	0.000907029	-1.78859e-05	0.000136564	-1.82236e-05	1.20045e-05	-1.74271e-05
1.33	2.29126	0.018587	-4.37468e-06	0.0835334	-8.37232e-06	0.021814	-1.16718e-05	0.00407022	-1.40522e-05	0.001044	-1.54157e-05	0.000131254	-1.57863e-05	-7.0471e-06	-1.52859e-05
1.45	1.51595	0.0263483	-3.89772e-06	0.0904643	-7.44533e-06	0.0245134	-1.03379e-05	0.00466443	-1.23533e-05	0.00115762	-1.33759e-05	0.000107393	-1.34029e-05	-3.73246e-05	-1.25346e-05
1.57	1.00303	0.0343363	-3.6832e-06	0.0971934	-7.12282e-06	0.027194	-1.01042e-05	0.00525741	-1.24657e-05	0.00124651	-1.41147e-05	5.13121e-05	-1.50328e-05	-8.89205e-05	-1.52698e-05
1.69	0.663519	0.0424522	-4.97614e-06	0.1037	-9.72788e-06	0.0298199	-1.4051e-05	0.00584059	-1.77791e-05	0.00129774	-2.07965e-05	-3.73177e-05	-2.30454e-05	-0.000164271	-2.45256e-05
1.81	0.438705	0.0506002	-4.39032e-06	0.109973	-8.64333e-06	0.0323561	-1.26304e-05	0.0063983	-1.62392e-05	0.00129669	-1.938e-05	-0.000171527	-2.19895e-05	-0.000266639	-2.40319e-05
1.93	0.289915	0.0586978	-8.52922e-06	0.115994	-1.67655e-05	0.0347857	-2.44355e-05	0.0069194	-3.13024e-05	0.00123921	-3.71802e-05	-0.000356905	-4.19419e-05	-0.000405119	-4.55231e-05
2.05	0.191477	0.0666709	-7.66586e-06	0.121743	-1.50989e-05	0.0370683	-2.20786e-05	0.00738166	-2.8408e-05	0.00110351	-3.39236e-05	-0.000600056	-3.85015e-05	-0.000579075	-4.20618e-05
2.17	0.126371	0.0744298	-7.68221e-06	0.127204	-1.51072e-05	0.0391763	-2.2033e-05	0.00775915	-2.82463e-05	0.000871721	-3.35743e-05	-0.000919294	-3.78922e-05	-0.000804944	-4.11275e-05
2.29	0.0833483	0.0819084	-7.02874e-06	0.132351	-1.38285e-05	0.0410781	-2.01828e-05	0.00803554	-2.5899e-05	0.000530987	-3.08179e-05	-0.00132153	-3.48209e-05	-0.00108513	-3.78343e-05
2.41	0.0549494	0.0890755	-6.4181e-06	0.137188	-1.26362e-05	0.0427569	-1.8464e-05	0.0081949	-2.37296e-05	6.67776e-05	-2.82875e-05	-0.00181498	-3.20249e-05	-0.00142653	-3.48661e-05
2.53	0.0362155	0.0958883	-6.14168e-06	0.14169	-1.20871e-05	0.0441916	-1.76495e-05	0.00820923	-2.26608e-05	-0.000536304	-2.69793e-05	-0.00241314	-3.04958e-05	-0.00183565	-3.31382e-05
2.65	0.0238667	0.10232	-5.70578e-06	0.145862	-1.12321e-05	0.0453681	-1.6408e-05	0.00806546	-2.10795e-05	-0.00128828	-2.51164e-05	-0.00312015	-2.84181e-05	-0.00231529	-3.09171e-05
2.77	0.0157321	0.108353	-5.17369e-06	0.149695	-1.01889e-05	0.0462657	-1.48946e-05	0.00774556	-1.91542e-05	-0.00220622	-2.2852e-05	-0.003948	-2.58977e-05	-0.00287703	-2.82299e-05
2.89	0.0103744	0.11397	-4.91748e-06	0.153187	-9.68981e-06	0.0468761	-1.41785e-05	0.0072377	-1.82579e-05	-0.00329217	-2.18207e-05	-0.00490522	-2.47825e-05	-0.00352349	-2.70845e-05


==> anc/hydro/rhic40pi2hvall.dat <==
0.01	243.016	-3.33266e-05	-0.000494403	0.000101205	2.03062e-05	1.617e-06	-9.23423e-08	-1.10183e-05	1.26214e-05	-1.39645e-05	-7.3489e-05	-7.83377e-05	8.74959e-06	-2.74267e-05	7.81426e-06
0.13	183.829	-0.000464575	-0.00634372	0.00792091	-3.18418e-05	7.59785e-07	-0.000113739	-0.000216947	1.86943e-06	-2.03469e-06	4.14943e-05	2.38022e-05	-9.64915e-06	-3.77687e-06	1.45547e-05
0.25	114.767	-0.000850585	-0.0117029	0.025142	-0.000114411	1.73046e-06	0.000492951	8.68737e-05	5.83021e-06	-2.40141e-07	-3.10087e-05	-4.84082e-06	5.77635e-06	8.2365e-06	-5.49086e-06
0.37	71.6099	-0.00110123	-0.0145347	0.0421195	-0.000204491	5.9321e-06	0.00143796	0.000774209	-3.64565e-06	-3.26873e-07	2.51532e-05	4.9119e-06	-9.8381e-07	1.9423e-06	-3.69356e-06
0.49	45.5981	-0.00122473	-0.0148141	0.057992	-0.000294687	1.059e-05	0.00235931	0.00171723	-1.21297e-05	-1.03612e-06	0.000122446	1.30106e-05	-7.27221e-07	-2.16325e-06	1.70519e-06
0.61	29.4284	-0.00126666	-0.0131518	0.0731561	-0.000369936	1.73726e-05	0.00341904	0.00286359	-2.31886e-05	4.47815e-06	0.000258067	3.66998e-05	-7.73084e-07	-2.10581e-06	8.51136e-07
0.73	19.1543	-0.0012679	-0.0101653	0.0876046	-0.000431089	2.07287e-05	0.0046642	0.00409215	-4.02853e-05	1.3235e-05	0.0004217	6.95845e-05	-5.98252e-06	3.31382e-06	-1.26817e-05
0.85	12.538	-0.00123891	-0.00622678	0.101329	-0.000476404	2.31253e-05	0.00611279	0.00534461	-5.25932e-05	1.99937e-05	0.000601314	0.000105349	-1.26459e-05	1.72577e-05	-3.01019e-05
0.97	8.24131	-0.00120008	-0.00160607	0.114249	-0.000513593	2.12681e-05	0.00772924	0.00658372	-7.26137e-05	2.483e-05	0.000786279	0.00013845	-2.70045e-05	2.85075e-05	-6.60165e-05
1.09	5.43445	-0.00115322	0.00351889	0.12645	-0.000541678	1.60652e-05	0.00949626	0.00778887	-8.89158e-05	2.84837e-05	0.000974382	0.000163905	-3.87212e-05	4.14555e-05	-0.000115132
1.21	3.5923	-0.00110485	0.00899436	0.137841	-0.000558133	1.31414e-05	0.0113736	0.00893431	-0.000100663	3.17096e-05	0.00116094	0.000176911	-4.14926e-05	5.45152e-05	-0.0001686
1.33	2.37765	-0.00105095	0.0147252	0.148529	-0.000565066	9.62643e-06	0.0133391	0.0100062	-0.000107257	3.37099e-05	0.00133118	0.000170876	-4.08451e-05	6.50616e-05	-0.000241627
1.45	1.57439	-0.00100366	0.0206181	0.158492	-0.000566733	1.15283e-06	0.0153441	0.0109883	-0.000114442	3.52285e-05	0.00146363	0.000142983	-4.22546e-05	7.65363e-05	-0.000347287
1.57	1.04254	-0.000950862	0.0265872	0.167731	-0.000564097	-3.62477e-06	0.0173459	0.0118642	-0.00012188	3.92813e-05	0.00154173	9.60628e-05	-4.88775e-05	8.79466e-05	-0.000487957
1.69	0.690176	-0.000899321	0.0325694	0.176242	-0.000562687	-6.85552e-06	0.0192994	0.0126072	-0.00013418	4.18362e-05	0.00154427	2.04226e-05	-6.06322e-05	9.72456e-05	-0.000675469
1.81	0.456635	-0.000849226	0.0385189	0.184033	-0.000548595	-1.01842e-05	0.0211816	0.0132056	-0.000139602	4.57043e-05	0.00146402	-8.37248e-05	-6.00579e-05	0.000107695	-0.000899191
1.93	0.301933	-0.000800048	0.0443857	0.191111	-0.000544776	-1.26771e-05	0.0229356	0.0136433	-0.000159646	4.85275e-05	0.00126318	-0.00021753	-8.37526e-05	0.000114067	-0.00120199
2.05	0.199496	-0.000752091	0.0501468	0.197482	-0.000529465	-1.42604e-05	0.024547	0.0139074	-0.000159642	5.29819e-05	0.000951476	-0.000383423	-8.096e-05	0.000124068	-0.00153996
2.17	0.131696	-0.00070132	0.0557691	0.20316	-0.000513007	-1.29763e-05	0.0259636	0.0139813	-0.000162289	5.8369e-05	0.000483384	-0.000581823	-8.18696e-05	0.000132357	-0.00195864
2.29	0.0868654	-0.000651363	0.0612301	0.208145	-0.0004936	-9.81676e-06	0.027148	0.0138496	-0.000160724	6.52181e-05	-0.000161598	-0.000815227	-8.03522e-05	0.000142194	-0.00245989
2.41	0.0572608	-0.00060185	0.0665268	0.212474	-0.000472822	-2.2948e-06	0.0280872	0.0135087	-0.000156813	7.38379e-05	-0.0010026	-0.00108156	-7.58988e-05	0.000152408	-0.00305451
2.53	0.0377262	-0.000548383	0.0716485	0.216159	-0.00045172	4.23317e-06	0.0287497	0.012948	-0.000151817	8.11119e-05	-0.0020605	-0.00138401	-7.1892e-05	0.000159551	-0.00375759
2.65	0.0248495	-0.000498978	0.0766001	0.21923	-0.000429163	1.2871e-05	0.0291271	0.0121682	-0.000146875	9.23508e-05	-0.00334543	-0.00171993	-6.74124e-05	0.000170964	-0.00457002
2.77	0.0163682	-0.000444773	0.0813808	0.221714	-0.000407223	2.59563e-05	0.0292065	0.0111639	-0.000141167	0.000104119	-0.00487658	-0.0020843	-5.99482e-05	0.000180996	-0.00549882
2.89	0.0107843	-0.000388998	0.0859924	0.223636	-0.000384454	3.88144e-05	0.0289762	0.00993628	-0.000135088	0.000117401	-0.00666678	-0.00247962	-5.56192e-05	0.000192138	-0.00655755


==> anc/hydro/rhic50hvall.dat <==
0.01	160.93	-0.000711641	5.3055e-06	4.91413e-05	1.70629e-05	6.07993e-06	6.7983e-07	-2.27974e-06	1.31767e-05	1.59021e-05	1.0766e-05	3.73025e-05	1.68288e-06	2.4673e-06	-1.92461e-06
0.13	121.771	-0.00894299	-2.95677e-06	0.00376735	1.66665e-07	2.4544e-05	-1.19657e-06	-0.000112206	-1.46225e-06	-1.86497e-05	3.76521e-07	-3.3896e-06	-1.67458e-06	2.02226e-05	1.81734e-06
0.25	75.5557	-0.0158957	-1.29997e-06	0.0119874	-1.47245e-06	0.00134129	-1.46233e-07	3.64484e-05	2.83848e-07	2.21471e-06	1.18995e-06	-1.52324e-05	7.33874e-07	-9.12722e-06	1.35764e-06
0.37	46.6431	-0.019322	-1.5621e-07	0.0203183	3.83222e-07	0.00323104	-6.14138e-07	0.000298769	-1.4747e-06	2.78962e-05	-7.44456e-07	4.62369e-06	-1.02189e-06	-3.18637e-06	-1.60997e-06
0.49	29.299	-0.0191312	-1.4382e-07	0.0283336	-2.52706e-07	0.00540312	-2.77969e-07	0.000653268	-1.72659e-07	4.20076e-05	6.16755e-08	1.67709e-06	3.29037e-07	-1.27819e-06	4.39947e-07
0.61	18.6023	-0.0163555	-8.43597e-07	0.0361879	-1.51346e-06	0.00776477	-1.5469e-06	0.0011021	-7.37684e-07	4.88599e-05	4.1749e-07	-1.46414e-05	1.26628e-06	-3.70338e-06	1.60692e-06
0.73	11.8879	-0.0119441	-2.72134e-06	0.0438886	-4.93628e-06	0.0102305	-6.26298e-06	0.00159399	-6.53496e-06	4.0684e-05	-5.83425e-06	-4.68395e-05	-4.4597e-06	-1.62888e-05	-2.8414e-06
0.85	7.62927	-0.00638895	-2.39778e-06	0.0514344	-4.42083e-06	0.012767	-5.76831e-06	0.00209984	-6.27026e-06	6.4857e-06	-5.91575e-06	-0.000101577	-4.84837e-06	-3.87008e-05	-3.33283e-06
0.97	4.9121	-3.16001e-05	-4.14149e-06	0.0587774	-7.71292e-06	0.0153362	-1.02844e-05	0.00260398	-1.16608e-05	-5.99868e-05	-1.1901e-05	-0.000182764	-1.12614e-05	-7.71739e-05	-1.0089e-05
1.09	3.17055	0.00692636	-5.14715e-06	0.065938	-9.86259e-06	0.0179121	-1.37686e-05	0.00309022	-1.65855e-05	-0.000166564	-1.81582e-05	-0.000303679	-1.84617e-05	-0.000135592	-1.75859e-05
1.21	2.05056	0.0142933	-4.77623e-06	0.0728442	-9.09865e-06	0.0204391	-1.25808e-05	0.00353945	-1.4957e-05	-0.000316932	-1.61125e-05	-0.000473549	-1.60835e-05	-0.000222841	-1.50316e-05
1.33	1.32747	0.0219522	-3.36695e-06	0.0795275	-6.48094e-06	0.0228954	-9.12051e-06	0.00393254	-1.11213e-05	-0.00053538	-1.23913e-05	-0.000698557	-1.29137e-05	-0.000343974	-1.27376e-05
1.45	0.859599	0.0297627	-2.64756e-06	0.0859343	-5.01242e-06	0.0252364	-6.8665e-06	0.00424944	-8.07559e-06	-0.000825827	-8.61307e-06	-0.00100085	-8.54649e-06	-0.000510216	-8.00444e-06
1.57	0.556622	0.0375987	-2.42684e-06	0.092031	-4.71948e-06	0.0274133	-6.75722e-06	0.00446299	-8.44461e-06	-0.00120562	-9.71997e-06	-0.001392	-1.05597e-05	-0.000733017	-1.09777e-05
1.69	0.360352	0.0453541	-3.00433e-06	0.0977737	-5.87455e-06	0.0293797	-8.4895e-06	0.00454565	-1.07523e-05	-0.00170002	-1.25981e-05	-0.00188444	-1.39986e-05	-0.00102117	-1.49605e-05
1.81	0.233173	0.05292	-2.63618e-06	0.103124	-5.16246e-06	0.0310846	-7.48031e-06	0.00446359	-9.51227e-06	-0.00232575	-1.12087e-05	-0.00249463	-1.25507e-05	-0.00138592	-1.35488e-05
1.93	0.150811	0.060217	-4.25831e-06	0.108055	-8.35528e-06	0.0325004	-1.2142e-05	0.00419351	-1.54928e-05	-0.00310047	-1.83138e-05	-0.00323838	-2.05478e-05	-0.00183783	-2.21748e-05
2.05	0.0974875	0.0671576	-2.97558e-06	0.112518	-5.8471e-06	0.0335697	-8.51774e-06	0.00369646	-1.09045e-05	-0.00405302	-1.29429e-05	-0.00413257	-1.45907e-05	-0.00238839	-1.5828e-05
2.17	0.0629764	0.0736469	-2.23795e-06	0.116474	-4.39391e-06	0.0342494	-6.39027e-06	0.00292601	-8.1579e-06	-0.00521729	-9.63973e-06	-0.00519939	-1.07935e-05	-0.00305761	-1.15938e-05
2.29	0.0406576	0.0796054	-9.30638e-07	0.119879	-1.81151e-06	0.0344891	-2.596e-06	0.00184994	-3.24362e-06	-0.00662707	-3.72249e-06	-0.00646887	-4.01136e-06	-0.00385928	-4.10083e-06
2.41	0.0262381	0.0850159	2.61758e-07	0.122726	5.3477e-07	0.0342692	8.29026e-07	0.000431248	1.15208e-06	-0.00830086	1.50807e-06	-0.00795174	1.89696e-06	-0.004809	2.31419e-06
2.53	0.0169272	0.0898125	1.30289e-06	0.124983	2.59324e-06	0.0335471	3.85807e-06	-0.00136221	5.08353e-06	-0.0102694	6.25465e-06	-0.00966731	7.35516e-06	-0.00591733	8.36751e-06
2.65	0.0109193	0.0939949	2.11723e-06	0.126647	4.20076e-06	0.0323106	6.21728e-06	-0.00355284	8.1343e-06	-0.0125512	9.92058e-06	-0.0116323	1.15465e-05	-0.0071968	1.29846e-05
2.77	0.00704486	0.0975379	2.85572e-06	0.127708	5.65867e-06	0.0305376	8.35725e-06	-0.00616821	1.09022e-05	-0.0151679	1.32475e-05	-0.0138594	1.53515e-05	-0.00865927	1.71778e-05
2.89	0.00454676	0.100428	3.82562e-06	0.128156	7.57368e-06	0.0282104	1.11688e-05	-0.00923389	1.45397e-05	-0.0181384	1.76213e-05	-0.0163621	2.03563e-05	-0.0103092	2.26961e-05


==> anc/hydro/rhic50pi2hvall.dat <==
0.01	180.085	-1.40422e-05	-0.000446564	0.000113861	2.53148e-05	1.5631e-06	2.40927e-06	5.13025e-06	1.82821e-05	-1.64742e-05	-2.07813e-05	3.52067e-05	-4.58229e-06	-2.86146e-05	4.95333e-05
0.13	136.319	-0.000232308	-0.00616271	0.00943496	-1.94529e-05	1.90616e-06	-4.96601e-05	-0.000278713	2.13911e-06	-4.24529e-06	-5.03377e-05	-1.28281e-05	-3.57164e-06	-6.77307e-06	3.9505e-05
0.25	84.5368	-0.000422956	-0.011222	0.0288743	-6.34197e-05	-4.11185e-06	0.000768158	0.000207772	5.39279e-07	-1.56796e-06	-2.39175e-05	-1.20712e-05	1.75592e-06	5.5332e-06	-2.7104e-05
0.37	52.1067	-0.000552994	-0.0137284	0.0487916	-0.000114	-2.0268e-05	0.00189992	0.000796798	-1.83133e-06	5.76787e-07	4.1558e-05	9.67762e-06	-1.34401e-06	2.62112e-06	-9.57327e-06
0.49	32.6717	-0.00061663	-0.0132539	0.0673468	-0.000162669	-3.96876e-05	0.00313812	0.00166458	-3.69261e-06	8.84322e-07	9.4694e-05	4.48946e-06	-1.34604e-06	-5.11096e-07	6.31656e-06
0.61	20.7112	-0.000635766	-0.0106418	0.0843986	-0.000208381	-6.31863e-05	0.00453982	0.00275646	-7.63062e-06	1.25327e-05	0.000164801	-1.35198e-05	2.3165e-06	-2.95513e-07	-1.16868e-05
0.73	13.2196	-0.000631209	-0.00674037	0.10007	-0.00025474	-8.6207e-05	0.00609335	0.00389593	-2.61665e-05	2.31027e-05	0.000221038	-4.4065e-05	-2.32463e-06	4.30348e-06	-6.82749e-05
0.85	8.47631	-0.000619557	-0.00198642	0.114516	-0.000286358	-0.000105086	0.00779788	0.00498406	-3.02968e-05	3.86257e-05	0.000269721	-9.99488e-05	3.43218e-06	1.9417e-05	-0.000161026
0.97	5.45388	-0.000607218	0.00330471	0.127755	-0.000318553	-0.000125103	0.00958314	0.00596274	-4.13529e-05	5.14144e-05	0.000266253	-0.00018328	2.78436e-06	3.42669e-05	-0.000305125
1.09	3.51842	-0.000597601	0.00897316	0.139967	-0.000346009	-0.000146532	0.0114186	0.00680035	-5.2483e-05	6.33229e-05	0.000191575	-0.000307511	1.40541e-06	4.85161e-05	-0.000504224
1.21	2.2745	-0.000593256	0.0148677	0.151089	-0.00036965	-0.000166342	0.0132361	0.00746107	-5.67947e-05	7.30766e-05	3.07819e-05	-0.00047215	1.33448e-05	6.36042e-05	-0.000750643
1.33	1.47174	-0.000589165	0.0209205	0.161274	-0.000381847	-0.000179739	0.0149927	0.00792935	-5.61416e-05	8.24979e-05	-0.000257258	-0.000687654	2.87653e-05	7.57384e-05	-0.00107393
1.45	0.952467	-0.000599312	0.0270566	0.170518	-0.000395895	-0.000198092	0.0166277	0.00818195	-5.71105e-05	9.03883e-05	-0.000707662	-0.000962018	4.48807e-05	8.94438e-05	-0.00148561
1.57	0.616307	-0.000610341	0.0332069	0.178845	-0.000408266	-0.000214484	0.0180722	0.00819815	-6.09568e-05	9.7459e-05	-0.00136352	-0.00129213	5.3364e-05	0.000100541	-0.00201317
1.69	0.398614	-0.000627277	0.039328	0.186263	-0.000420889	-0.00022944	0.0192762	0.0079621	-7.03436e-05	0.000108123	-0.00226105	-0.00167608	5.65506e-05	0.000111462	-0.00266917
1.81	0.257627	-0.00064325	0.045384	0.192782	-0.000426951	-0.000243075	0.0201927	0.00745777	-7.275e-05	0.000116061	-0.00342424	-0.00211514	6.83349e-05	0.000120484	-0.00345195
1.93	0.166384	-0.000667687	0.0513396	0.19843	-0.000441188	-0.000260993	0.020757	0.00667156	-9.11842e-05	0.000120944	-0.00491922	-0.00260738	5.77716e-05	0.000128342	-0.00441787
2.05	0.107366	-0.000688518	0.0571823	0.203206	-0.000444791	-0.000272902	0.0209513	0.00558946	-9.19887e-05	0.000129021	-0.00673467	-0.00315023	7.14252e-05	0.000138401	-0.0055263
2.17	0.0692143	-0.000712648	0.0628854	0.207126	-0.000448876	-0.00028762	0.0206985	0.00419253	-9.70651e-05	0.000137081	-0.00896054	-0.00374196	8.0051e-05	0.000144942	-0.00684247
2.29	0.0445777	-0.000737684	0.0684364	0.210188	-0.000452061	-0.000303069	0.0199506	0.00246417	-9.968e-05	0.000141883	-0.0116328	-0.0043717	9.09262e-05	0.000152378	-0.00838084
2.41	0.0286901	-0.000766225	0.073834	0.212429	-0.000454056	-0.000316762	0.0186907	0.000403701	-0.000100822	0.000149455	-0.0147824	-0.00504474	0.000103833	0.000161319	-0.0101591
2.53	0.0184533	-0.000794886	0.079075	0.213854	-0.000457755	-0.000330606	0.0168793	-0.00199836	-0.000106135	0.00015809	-0.018451	-0.0057445	0.000113156	0.000169146	-0.0121979
2.65	0.0118646	-0.000824863	0.084162	0.214492	-0.000459329	-0.000347703	0.0145074	-0.00474339	-0.000107766	0.000159849	-0.0226559	-0.00646698	0.000125189	0.0001734	-0.0145064
2.77	0.00762764	-0.000857962	0.0890981	0.21437	-0.00046067	-0.000365664	0.0115628	-0.00782704	-0.00010989	0.000165101	-0.0274192	-0.00720266	0.000138733	0.000180998	-0.0170977
2.89	0.00490439	-0.000891591	0.0938817	0.21351	-0.00046531	-0.000381138	0.00803256	-0.011248	-0.000115279	0.000167687	-0.0327619	-0.00794536	0.000145994	0.00018677	-0.0199824


==> anc/hydro/v1lhc10016hvall.dat <==
0.01	1169.53	-0.000295705	1.44519e-06	1.75155e-05	6.34714e-06	-1.98751e-06	-8.28456e-07	-3.77529e-06	3.73584e-06	-2.68517e-05	6.60072e-06	-2.81419e-05	-1.25959e-06	-1.06643e-05	1.56392e-06
0.13	876.235	-0.00456505	-1.07293e-06	0.00122134	-1.04773e-06	6.88714e-06	-1.61558e-07	-9.98938e-06	-5.49363e-07	2.33383e-05	-1.20213e-06	7.52781e-06	-2.00752e-06	-8.09844e-06	4.31674e-07
0.25	562.19	-0.0081008	-1.0551e-06	0.0041409	-1.17958e-06	0.00014691	-4.04142e-07	1.63552e-05	3.73401e-07	2.64681e-06	3.79567e-07	4.40519e-06	-2.54888e-07	4.88928e-06	-6.92048e-07
0.37	366.718	-0.00986509	-8.08073e-08	0.00715604	-1.30454e-08	0.000476843	1.54623e-07	4.87807e-05	1.65008e-07	-1.13805e-06	-2.44347e-07	-2.88097e-07	-1.08177e-06	2.30377e-06	-2.00746e-06
0.49	246.832	-0.0108695	1.79779e-07	0.00998794	2.64439e-07	0.000840157	1.87878e-07	9.91669e-05	-6.60072e-08	2.16618e-05	-4.56205e-07	1.94889e-07	-8.93469e-07	-5.29814e-07	-1.26295e-06
0.61	170.435	-0.0111691	-1.45977e-07	0.012703	-2.94002e-07	0.00123038	-4.45245e-07	0.000164393	-5.99277e-07	4.96507e-05	-7.5363e-07	3.32969e-06	-9.03721e-07	-1.33848e-06	-1.04317e-06
0.73	119.812	-0.0107204	-7.69676e-07	0.0153046	-1.34857e-06	0.00165049	-1.60189e-06	0.000225772	-1.48928e-06	8.49913e-05	-1.07396e-06	1.10705e-05	-5.00406e-07	4.32751e-06	5.16363e-08
0.85	85.2821	-0.00958786	-1.11905e-06	0.0177887	-2.00312e-06	0.00209869	-2.48807e-06	0.000287474	-2.52639e-06	0.000125993	-2.19253e-06	1.66944e-05	-1.64765e-06	1.05649e-05	-1.07853e-06
0.97	61.2462	-0.00785547	-1.51027e-06	0.0201478	-2.79663e-06	0.00257244	-3.68905e-06	0.000349195	-4.10792e-06	0.000171984	-4.07221e-06	2.33488e-05	-3.67894e-06	1.76501e-05	-3.06349e-06
1.09	44.2915	-0.00562758	-1.69556e-06	0.0223948	-3.19098e-06	0.00306499	-4.32122e-06	0.000409543	-4.98319e-06	0.000217703	-5.1486e-06	3.05728e-05	-4.86053e-06	2.73552e-05	-4.21604e-06
1.21	32.2036	-0.00297112	-1.87018e-06	0.0245471	-3.53659e-06	0.00357853	-4.82996e-06	0.000473083	-5.64247e-06	0.000267365	-5.94161e-06	3.87826e-05	-5.76818e-06	3.74045e-05	-5.22004e-06
1.33	23.5112	8.11214e-05	-1.25667e-06	0.0266247	-2.40097e-06	0.00411212	-3.33468e-06	0.000533702	-3.98575e-06	0.000321046	-4.31605e-06	4.49622e-05	-4.32408e-06	4.68225e-05	-4.04231e-06
1.45	17.2159	0.00348645	-1.31599e-06	0.0286425	-2.54567e-06	0.00466027	-3.60905e-06	0.00060423	-4.43835e-06	0.000381584	-4.9828e-06	4.84036e-05	-5.21211e-06	5.37769e-05	-5.11835e-06
1.57	12.6348	0.00721041	-1.21648e-06	0.0306084	-2.35171e-06	0.00523636	-3.33211e-06	0.000676046	-4.09854e-06	0.00043418	-4.61138e-06	5.19162e-05	-4.8535e-06	6.52419e-05	-4.83066e-06
1.69	9.28951	0.0112186	-1.68932e-06	0.0325409	-3.29988e-06	0.00582789	-4.75961e-06	0.000760814	-6.00907e-06	0.000493724	-7.00588e-06	5.52164e-05	-7.72732e-06	7.46653e-05	-8.17066e-06
1.81	6.83907	0.0154882	-1.6625e-06	0.034446	-3.25263e-06	0.00643726	-4.70359e-06	0.000858058	-5.95908e-06	0.000555845	-6.97719e-06	5.85166e-05	-7.73277e-06	8.48161e-05	-8.2181e-06
1.93	5.04112	0.0199898	-2.5316e-06	0.0363407	-4.99804e-06	0.00706507	-7.33678e-06	0.000968058	-9.49033e-06	0.00062007	-1.14084e-05	5.77152e-05	-1.30498e-05	9.40635e-05	-1.43836e-05
2.05	3.71957	0.0247039	-2.54002e-06	0.038225	-5.01223e-06	0.00771237	-7.35188e-06	0.00109583	-9.50012e-06	0.000685907	-1.14064e-05	6.4134e-05	-1.30305e-05	0.000101277	-1.43434e-05
2.17	2.7466	0.0296052	-2.80651e-06	0.0401146	-5.53394e-06	0.00837775	-8.10668e-06	0.00123896	-1.04559e-05	0.000756007	-1.25222e-05	6.68149e-05	-1.42583e-05	0.000105625	-1.56305e-05
2.29	2.02969	0.034675	-3.03461e-06	0.0420154	-5.97798e-06	0.00906493	-8.7431e-06	0.00140721	-1.12512e-05	0.000831059	-1.34352e-05	6.9216e-05	-1.52426e-05	0.000118078	-1.66373e-05
2.41	1.50133	0.0398913	-3.03734e-06	0.0439361	-5.98971e-06	0.00977462	-8.77586e-06	0.00159495	-1.13217e-05	0.000906774	-1.35634e-05	7.20995e-05	-1.54499e-05	0.000127001	-1.69446e-05
2.53	1.11164	0.04524	-3.07677e-06	0.0458823	-6.06871e-06	0.0105086	-8.89464e-06	0.00180381	-1.14805e-05	0.00098792	-1.37621e-05	7.63683e-05	-1.56883e-05	0.000135946	-1.72216e-05
2.65	0.824104	0.0507019	-3.19394e-06	0.0478594	-6.29345e-06	0.0112636	-9.20951e-06	0.00203529	-1.18634e-05	0.00107366	-1.41908e-05	8.10046e-05	-1.61442e-05	0.000144596	-1.76939e-05
2.77	0.611805	0.0562579	-3.15118e-06	0.0498725	-6.22146e-06	0.0120467	-9.13314e-06	0.00229008	-1.18148e-05	0.00116602	-1.4204e-05	8.95728e-05	-1.62495e-05	0.000154522	-1.79126e-05
2.89	0.454906	0.0618968	-3.4032e-06	0.0519237	-6.72397e-06	0.0128525	-9.88295e-06	0.00256757	-1.28067e-05	0.0012612	-1.54304e-05	9.60209e-05	-1.76997e-05	0.000164493	-1.95727e-05


==> anc/hydro/v1lhc10016pi2hvall.dat <==
0.01	1165.67	-1.80474e-05	-0.000283618	2.06333e-05	1.14537e-05	4.38263e-07	-2.23428e-06	-9.35654e-06	7.99148e-06	-7.53602e-06	-5.28086e-06	1.76245e-07	-1.35097e-05	-2.98626e-06	1.24403e-05
0.13	873.426	-0.000240233	-0.00436736	0.00208306	-1.59762e-05	1.02776e-06	3.24035e-05	9.93355e-06	1.35821e-06	3.65535e-06	9.60915e-06	1.37981e-06	2.87715e-07	-3.19319e-06	5.35661e-06
0.25	560.367	-0.000407811	-0.007757	0.0070079	-5.45431e-05	-6.89637e-06	7.30256e-05	1.31403e-06	5.81834e-07	-8.82205e-07	6.33492e-06	-6.62047e-07	4.88933e-07	2.91286e-06	-4.55302e-06
0.37	365.465	-0.000502124	-0.00949505	0.0120366	-9.483e-05	-2.01373e-05	0.0002036	0.000103635	-1.93713e-06	9.29107e-07	3.96055e-06	-2.59011e-07	-1.37048e-06	1.00528e-06	-2.79408e-06
0.49	245.936	-0.000550876	-0.0105188	0.0167583	-0.000130895	-3.73122e-05	0.000371587	0.000252248	-3.19668e-06	-2.86434e-06	1.54772e-05	1.29628e-06	-1.08713e-07	1.04797e-06	-4.4983e-07
0.61	169.784	-0.000571086	-0.0108685	0.0213725	-0.000156662	-5.12246e-05	0.000558627	0.00042045	-9.46733e-06	1.84075e-06	3.4099e-05	-1.37087e-06	4.01778e-06	-1.32137e-06	-1.76307e-06
0.73	119.339	-0.000573802	-0.0104989	0.025892	-0.000172399	-6.52513e-05	0.000770225	0.000603219	-1.48318e-05	7.77735e-06	5.58478e-05	-6.04005e-06	3.44375e-06	-2.47783e-07	-5.64662e-06
0.85	84.9393	-0.000566621	-0.00948406	0.0302621	-0.000183859	-7.39674e-05	0.00101634	0.000788868	-1.9017e-05	1.05207e-05	8.35513e-05	-1.04321e-05	4.907e-06	1.81327e-06	-1.43512e-05
0.97	60.999	-0.000553389	-0.0079116	0.0344564	-0.000189816	-7.91501e-05	0.00129294	0.000978644	-2.42771e-05	1.38633e-05	0.000114093	-1.79904e-05	3.77217e-06	4.19929e-06	-2.68402e-05
1.09	44.1139	-0.00053528	-0.00588448	0.0384825	-0.000195171	-8.01781e-05	0.00160694	0.00117002	-2.63717e-05	1.68477e-05	0.000150378	-2.58462e-05	6.22077e-06	5.17874e-06	-3.64503e-05
1.21	32.077	-0.000515802	-0.00346644	0.0423382	-0.000198821	-8.07458e-05	0.00195387	0.00136299	-2.89439e-05	1.8889e-05	0.000190748	-3.65332e-05	1.00378e-05	7.35734e-06	-4.84311e-05
1.33	23.4215	-0.00049215	-0.000703607	0.046049	-0.000201248	-7.78147e-05	0.00234211	0.00155851	-2.99792e-05	2.13747e-05	0.000235152	-4.54248e-05	1.35333e-05	7.47899e-06	-6.08663e-05
1.45	17.1526	-0.000470099	0.00236879	0.0496297	-0.000202667	-6.73452e-05	0.00276342	0.00175364	-2.65389e-05	2.34954e-05	0.000279613	-5.81433e-05	1.48565e-05	8.42279e-06	-6.78179e-05
1.57	12.5906	-0.000446928	0.00570992	0.0530888	-0.000206115	-5.95339e-05	0.00322736	0.0019558	-2.65035e-05	2.36751e-05	0.000333415	-6.96065e-05	1.46517e-05	1.01421e-05	-7.92413e-05
1.69	9.25893	-0.000423239	0.00928636	0.0564316	-0.000209549	-4.8942e-05	0.00372596	0.0021612	-2.64519e-05	2.51319e-05	0.000385718	-8.16983e-05	1.41849e-05	1.09944e-05	-9.23384e-05
1.81	6.81806	-0.000399376	0.0130732	0.0596695	-0.00021164	-3.6078e-05	0.00426191	0.00237156	-2.36422e-05	2.64412e-05	0.000445702	-9.59611e-05	1.25714e-05	9.76179e-06	-0.00010219
1.93	5.02685	-0.000374637	0.0170384	0.0628081	-0.000217913	-2.28186e-05	0.00483018	0.0025875	-2.37204e-05	2.75119e-05	0.000502099	-0.000109241	7.53227e-06	1.16745e-05	-0.000115854
2.05	3.71002	-0.000352356	0.0211637	0.065857	-0.000220223	-7.44174e-06	0.0054405	0.00281393	-1.95313e-05	2.86276e-05	0.000570671	-0.000123744	9.46e-06	1.26391e-05	-0.000122806
2.17	2.74028	-0.00033048	0.0254233	0.0688286	-0.000223025	7.12696e-06	0.00608152	0.00304649	-1.53713e-05	2.73456e-05	0.000643714	-0.000137101	6.54208e-06	1.01195e-05	-0.00012778
2.29	2.02557	-0.000305922	0.0298043	0.0717267	-0.000226868	2.43958e-05	0.00675803	0.00329109	-9.40993e-06	2.76184e-05	0.000722495	-0.000153824	5.36165e-06	1.15491e-05	-0.000135325
2.41	1.4987	-0.000284047	0.0342796	0.0745602	-0.00022976	4.00533e-05	0.00746779	0.00354449	-4.35151e-06	2.70457e-05	0.00080592	-0.00016818	2.63538e-06	1.21648e-05	-0.000139181
2.53	1.11002	-0.000261698	0.0388327	0.0773422	-0.000232542	5.78891e-05	0.00821014	0.00381032	2.56201e-06	2.66321e-05	0.000897054	-0.00018288	7.88465e-07	1.2388e-05	-0.000142663
2.65	0.82314	-0.000238042	0.0434463	0.0800767	-0.000235567	7.50782e-05	0.00898421	0.00408796	8.37212e-06	2.66183e-05	0.000993513	-0.000196993	-9.61509e-07	1.29848e-05	-0.000146659
2.77	0.611266	-0.000213253	0.0481046	0.0827725	-0.000239012	9.42262e-05	0.00978863	0.00437833	1.43414e-05	2.72674e-05	0.00109733	-0.000211574	-3.29837e-06	1.34156e-05	-0.00014899
2.89	0.454637	-0.000190585	0.0527883	0.0854347	-0.000241181	0.000111942	0.0106217	0.00467923	2.14093e-05	2.62778e-05	0.00120767	-0.000225594	-4.90962e-06	1.32647e-05	-0.000151467


==> anc/hydro/v1lhc10024hvall.dat <==
0.01	1171.77	-0.00029779	3.34063e-06	1.37128e-05	-4.75924e-08	-4.22515e-07	1.68751e-06	-5.59897e-06	6.50772e-07	3.27715e-05	5.56253e-06	3.57198e-05	-1.2572e-06	1.90433e-06	1.84028e-06
0.13	877.183	-0.00454975	-9.02432e-07	0.00111858	-5.4973e-07	9.57551e-06	-1.14662e-07	-2.4761e-05	-7.7059e-07	-1.04535e-05	-7.21372e-07	-1.0013e-05	-1.43536e-06	-1.60971e-06	6.11743e-07
0.25	563.737	-0.00794674	-6.12454e-07	0.003746	-6.54777e-07	0.000183163	-1.07788e-07	1.04828e-05	4.98026e-07	1.26342e-05	6.27297e-07	-3.8204e-06	2.69528e-07	-8.53323e-08	-8.25024e-08
0.37	368.617	-0.00961955	2.62172e-07	0.00648891	4.50393e-07	0.000547801	5.10872e-07	5.9512e-05	4.24719e-07	5.0724e-06	2.13269e-07	2.56635e-06	-6.74194e-08	-2.25087e-07	-3.41474e-07
0.49	248.857	-0.0105696	2.99661e-07	0.00907903	4.90305e-07	0.000968311	4.92837e-07	0.000140051	2.79965e-07	-9.82818e-06	-1.15855e-07	-2.7002e-06	-6.10562e-07	-8.55228e-07	-1.09055e-06
0.61	172.513	-0.010892	-9.10088e-07	0.0115783	-1.50428e-06	0.00140178	-1.59559e-06	0.000238953	-1.20192e-06	-3.69058e-05	-5.38012e-07	-1.01323e-05	7.33167e-08	9.49065e-07	3.34155e-07
0.73	121.864	-0.0105504	-5.18494e-07	0.0139925	-9.18653e-07	0.00184017	-1.11305e-06	0.00034189	-1.06781e-06	-6.82884e-05	-8.11067e-07	-2.25798e-05	-4.24811e-07	-2.49546e-06	-2.25606e-08
0.85	87.2283	-0.00959619	-6.80561e-07	0.0162991	-1.2651e-06	0.00227781	-1.67522e-06	0.000437184	-1.86418e-06	-0.000100752	-1.82437e-06	-3.96624e-05	-1.587e-06	-5.03823e-06	-1.21429e-06
0.97	63.0276	-0.00810578	-1.14273e-06	0.0184886	-2.13775e-06	0.00271507	-2.86262e-06	0.000527295	-3.24043e-06	-0.000127709	-3.25095e-06	-5.77317e-05	-2.9309e-06	-4.74493e-06	-2.3635e-06
1.09	45.8759	-0.0061728	-1.26988e-06	0.0205778	-2.42219e-06	0.00314885	-3.35295e-06	0.000609801	-3.98357e-06	-0.000152436	-4.26891e-06	-7.45475e-05	-4.20092e-06	-8.64591e-06	-3.8074e-06
1.21	33.5819	-0.00385861	-1.23443e-06	0.0225656	-2.37386e-06	0.00358149	-3.33266e-06	0.000689296	-4.04281e-06	-0.000171062	-4.4601e-06	-9.97943e-05	-4.56765e-06	-1.18423e-05	-4.37629e-06
1.33	24.6898	-0.00119544	-7.54677e-07	0.0244749	-1.46523e-06	0.00401978	-2.09042e-06	0.000764393	-2.59458e-06	-0.000181605	-2.94992e-06	-0.000117648	-3.1383e-06	-1.47471e-05	-3.1524e-06
1.45	18.2095	0.00177943	-8.29118e-07	0.0263247	-1.60186e-06	0.0044583	-2.2662e-06	0.000837826	-2.77838e-06	-0.000187782	-3.10619e-06	-0.000142094	-3.23121e-06	-1.4177e-05	-3.14987e-06
1.57	13.4625	0.00503413	-9.9997e-07	0.028112	-1.92476e-06	0.00490934	-2.70897e-06	0.000917383	-3.30492e-06	-0.000189658	-3.68719e-06	-0.000154822	-3.85321e-06	-1.46309e-05	-3.82005e-06
1.69	9.97235	0.00854115	-1.41143e-06	0.0298609	-2.76031e-06	0.0053648	-3.98869e-06	0.0010009	-5.04734e-06	-0.000183657	-5.89906e-06	-0.000173732	-6.52078e-06	-1.47867e-05	-6.90434e-06
1.81	7.39769	0.0122731	-1.31766e-06	0.0315715	-2.57962e-06	0.00583021	-3.7346e-06	0.00109606	-4.73969e-06	-0.000173356	-5.5634e-06	-0.000188918	-6.18734e-06	-1.17269e-05	-6.60664e-06
1.93	5.49495	0.0162096	-2.02559e-06	0.033258	-3.99649e-06	0.00630798	-5.8603e-06	0.00119826	-7.56912e-06	-0.000155819	-9.08139e-06	-0.000203778	-1.03635e-05	-1.00419e-05	-1.13909e-05
2.05	4.08607	0.0203279	-2.05288e-06	0.0349288	-4.04981e-06	0.00679122	-5.93745e-06	0.0013148	-7.66745e-06	-0.000130938	-9.19852e-06	-0.000215184	-1.0498e-05	-5.43157e-06	-1.15427e-05
2.17	3.041	0.0246131	-2.38249e-06	0.0365891	-4.69444e-06	0.00729106	-6.86881e-06	0.00144731	-8.8454e-06	-0.000104272	-1.05736e-05	-0.000229126	-1.20143e-05	-3.20143e-06	-1.31416e-05
2.29	2.26509	0.0290433	-2.31352e-06	0.0382493	-4.5668e-06	0.0078007	-6.70204e-06	0.00160064	-8.66618e-06	-7.16231e-05	-1.04129e-05	-0.000241105	-1.19044e-05	1.25037e-06	-1.31124e-05
2.41	1.68886	0.0335992	-2.49076e-06	0.0399206	-4.90971e-06	0.00833278	-7.1888e-06	0.00176738	-9.26715e-06	-3.18978e-05	-1.10939e-05	-0.000247305	-1.26304e-05	9.74821e-06	-1.38508e-05
2.53	1.26058	0.0382669	-2.49826e-06	0.0416021	-4.92975e-06	0.00887986	-7.23051e-06	0.00195587	-9.34194e-06	1.19144e-05	-1.12132e-05	-0.000254358	-1.28029e-05	1.70878e-05	-1.40808e-05
2.65	0.942117	0.0430328	-2.59378e-06	0.0433034	-5.11981e-06	0.0094416	-7.5131e-06	0.00216257	-9.71399e-06	6.03489e-05	-1.16705e-05	-0.000259515	-1.33401e-05	2.37222e-05	-1.46911e-05
2.77	0.705138	0.0478803	-2.58049e-06	0.0450283	-5.09731e-06	0.0100212	-7.48922e-06	0.00238779	-9.69968e-06	0.000114435	-1.16789e-05	-0.000264068	-1.33854e-05	3.04335e-05	-1.47875e-05
2.89	0.528625	0.0527999	-2.72285e-06	0.0467776	-5.37828e-06	0.010619	-7.90147e-06	0.00263304	-1.02326e-05	0.000174961	-1.23189e-05	-0.000267294	-1.41167e-05	4.17678e-05	-1.55926e-05


==> anc/hydro/v1lhc10024pi2hvall.dat <==
0.01	1173.6	1.20808e-05	-0.000266444	2.43681e-05	3.63195e-06	9.93291e-07	-1.65613e-06	-9.74165e-06	4.38197e-06	-1.06176e-05	-2.24724e-05	-1.08934e-05	6.6655e-06	-2.1082e-06	6.34259e-06
0.13	878.539	0.000204419	-0.00425356	0.00192852	1.09783e-05	-6.7471e-07	4.17582e-05	2.22849e-05	5.06611e-06	7.28482e-06	1.28684e-05	4.6281e-06	-5.23319e-06	1.40651e-06	2.14271e-06
0.25	564.758	0.00034508	-0.00758704	0.00638202	3.70213e-05	-3.85158e-06	4.46378e-05	4.41229e-06	3.32106e-06	1.52399e-06	4.1283e-07	-3.41725e-07	-7.93337e-08	-4.98151e-07	-1.97074e-06
0.37	369.448	0.000418718	-0.00928375	0.0109539	8.15429e-05	-1.12293e-05	0.000120538	7.88103e-05	-1.45081e-05	-2.80113e-07	4.38979e-06	-9.05109e-07	1.8347e-06	-1.02553e-06	-2.24927e-06
0.49	249.531	0.000443917	-0.0102381	0.015262	0.000114069	-1.9082e-05	0.000242889	0.000190937	-4.0837e-05	1.22483e-07	1.49178e-05	-4.56431e-07	-2.00861e-06	-7.43691e-07	7.86464e-08
0.61	173.043	0.000446629	-0.0105327	0.0194784	0.000124228	-3.15335e-05	0.000393408	0.000321704	-7.55755e-05	6.04511e-06	3.47935e-05	-6.00007e-07	3.12208e-06	-6.12128e-07	-2.01795e-06
0.73	122.273	0.000430492	-0.010154	0.0236006	0.000114947	-3.84511e-05	0.000568226	0.000459417	-0.000107755	1.35478e-05	5.8468e-05	9.26273e-07	-4.20119e-06	-3.80491e-06	-2.22141e-06
0.85	87.5392	0.000408989	-0.00916992	0.0275874	9.48555e-05	-4.75261e-05	0.000777591	0.00060506	-0.000135711	1.9038e-05	8.29589e-05	-1.40323e-06	-3.83199e-06	-7.52717e-06	-7.01339e-06
0.97	63.262	0.000386603	-0.0076709	0.0314069	6.55971e-05	-5.66965e-05	0.00101807	0.000758516	-0.000163675	2.66956e-05	0.000106246	-2.93533e-06	-5.71097e-06	-9.68671e-06	-1.31986e-05
1.09	46.052	0.000363281	-0.00575137	0.0350695	3.56696e-05	-6.53838e-05	0.00128782	0.000918236	-0.000187699	3.32832e-05	0.00013333	-4.5354e-06	-7.38545e-06	-1.60884e-05	-1.95866e-05
1.21	33.714	0.000340541	-0.00347838	0.0385657	6.98576e-06	-7.44695e-05	0.00158859	0.0010843	-0.000207016	4.25752e-05	0.000160521	-8.76752e-06	-6.55459e-06	-2.13954e-05	-2.20368e-05
1.33	24.789	0.000318506	-0.000890898	0.0419261	-1.94961e-05	-8.38911e-05	0.00192484	0.00125854	-0.000226921	5.11749e-05	0.000190424	-1.20574e-05	-4.15888e-06	-2.7144e-05	-2.41818e-05
1.45	18.2839	0.000306134	0.00197994	0.0451497	-4.26601e-05	-9.32293e-05	0.00229288	0.00143983	-0.000239124	6.19216e-05	0.000223404	-1.7817e-05	1.78064e-06	-3.26118e-05	-2.84546e-05
1.57	13.5185	0.000286793	0.00508969	0.0482572	-6.38782e-05	-0.000100167	0.00269417	0.00162468	-0.000252164	7.21719e-05	0.000255938	-2.1632e-05	2.47671e-06	-4.23618e-05	-3.14906e-05
1.69	10.0145	0.000272999	0.00841689	0.0512458	-7.98864e-05	-0.000108069	0.00312744	0.00181892	-0.000264381	8.40469e-05	0.000289634	-2.75723e-05	5.4593e-06	-4.90878e-05	-3.80092e-05
1.81	7.42944	0.000263332	0.0119383	0.0541252	-9.20571e-05	-0.000117154	0.00359299	0.00202032	-0.000274034	9.5181e-05	0.000327283	-3.36169e-05	1.17012e-05	-5.63673e-05	-3.73911e-05
1.93	5.51892	0.000254395	0.0156238	0.0569065	-0.000102004	-0.000124868	0.0040878	0.00223075	-0.000285027	0.000106745	0.000362474	-4.03659e-05	1.47031e-05	-6.55087e-05	-4.64039e-05
2.05	4.10417	0.000247722	0.0194563	0.0595952	-0.000107016	-0.000131824	0.00461705	0.00245108	-0.000292085	0.000119458	0.000408911	-4.81135e-05	2.43843e-05	-7.25897e-05	-4.63717e-05
2.17	3.0547	0.000241242	0.0234189	0.0622005	-0.000111624	-0.000140614	0.00517245	0.00267966	-0.000298934	0.000133474	0.000454806	-5.47588e-05	3.20626e-05	-7.92986e-05	-4.85529e-05
2.29	2.27545	0.000236005	0.0274896	0.0647306	-0.000110816	-0.000147897	0.005756	0.00292177	-0.000304417	0.000146601	0.000507203	-6.29979e-05	3.84853e-05	-8.40034e-05	-4.96741e-05
2.41	1.69671	0.000232114	0.0316524	0.0671961	-0.000110202	-0.000155796	0.00636783	0.00317476	-0.000310116	0.000160625	0.00056527	-7.11974e-05	5.18034e-05	-9.20114e-05	-4.79174e-05
2.53	1.26654	0.000230056	0.0358911	0.069605	-0.000108499	-0.000162479	0.00700481	0.00344059	-0.000314692	0.00017575	0.000626981	-7.88164e-05	6.36092e-05	-9.86141e-05	-4.64099e-05
2.65	0.94664	0.000227255	0.0401898	0.0719669	-0.000103975	-0.000168962	0.00766399	0.00371896	-0.000319443	0.000189261	0.000695959	-8.54169e-05	7.52346e-05	-0.000104547	-4.50802e-05
2.77	0.708583	0.000224426	0.0445347	0.0742903	-9.96951e-05	-0.000177274	0.00834907	0.00400923	-0.000325512	0.000203643	0.000769376	-9.29916e-05	8.63352e-05	-0.00011042	-4.46737e-05
2.89	0.531251	0.000224757	0.0489069	0.0765828	-9.53694e-05	-0.000183292	0.00905678	0.0043107	-0.000327803	0.000220149	0.000850702	-9.87446e-05	9.89248e-05	-0.000118603	-4.25217e-05


==> anc/hydro/v1lhc1008hvall.dat <==
0.01	1154.98	-0.000309509	3.58877e-06	1.73994e-05	7.30091e-06	1.6447e-06	1.55007e-06	8.55957e-07	4.68635e-06	-3.27696e-05	3.70486e-06	-7.92132e-06	1.80378e-06	2.43462e-06	-2.20822e-06
0.13	866.526	-0.00468264	-1.29036e-06	0.00134396	-4.69273e-07	7.95851e-09	-3.18594e-07	3.34548e-07	-1.00328e-06	1.91781e-05	-1.23671e-06	-1.02877e-06	-2.58471e-06	-2.55318e-06	2.22245e-07
0.25	555.027	-0.0084169	-8.4551e-07	0.00463864	-1.53875e-06	0.000109549	-4.56858e-07	2.24485e-05	-5.35558e-07	-6.4562e-07	4.42033e-07	1.23078e-06	-2.91959e-07	2.83602e-06	9.71444e-08
0.37	361.078	-0.0103097	1.63185e-07	0.00807459	1.94628e-07	0.000377654	2.16349e-08	7.10404e-05	-3.35127e-07	2.49306e-06	-7.66515e-07	6.75501e-07	-1.11725e-06	8.86852e-07	-1.24841e-06
0.49	242.173	-0.0113623	-4.16743e-07	0.0112832	-5.22198e-07	0.000668837	-2.06493e-07	0.000153773	3.58554e-07	1.93226e-05	8.09986e-07	-2.37193e-07	8.03789e-07	3.10644e-06	2.22031e-07
0.61	166.407	-0.0116164	-1.54303e-07	0.0143127	-3.09973e-07	0.000996404	-4.67591e-07	0.000260635	-6.26306e-07	4.71424e-05	-7.83443e-07	3.3974e-06	-9.34454e-07	-7.32249e-07	-1.07321e-06
0.73	116.276	-0.0110194	-6.23845e-07	0.0171848	-1.10102e-06	0.0013724	-1.32366e-06	0.000367076	-1.25111e-06	8.61877e-05	-9.20407e-07	3.76723e-06	-4.36005e-07	1.42452e-06	5.8483e-08
0.85	82.1968	-0.00966701	-9.11386e-07	0.019893	-1.64772e-06	0.00179749	-2.08078e-06	0.000478652	-2.16093e-06	0.000125218	-1.92423e-06	4.60483e-06	-1.47396e-06	3.20548e-06	-9.44505e-07
0.97	58.5904	-0.00765245	-1.40161e-06	0.02245	-2.61806e-06	0.00226805	-3.49584e-06	0.000586119	-3.93855e-06	0.00016375	-3.92108e-06	7.58832e-06	-3.49013e-06	6.42667e-06	-2.75155e-06
1.09	42.038	-0.00508986	-1.8461e-06	0.024883	-3.35579e-06	0.00277793	-4.32688e-06	0.000693268	-4.75344e-06	0.000209732	-4.78498e-06	9.83635e-06	-4.61099e-06	9.82589e-06	-4.34067e-06
1.21	30.3168	-0.00204717	-1.47182e-06	0.0272069	-2.81849e-06	0.00331871	-3.93022e-06	0.000799344	-4.72547e-06	0.000253204	-5.15922e-06	1.29188e-05	-5.22549e-06	1.41703e-05	-4.95431e-06
1.33	21.9494	0.00142527	-1.51952e-06	0.0294551	-2.91506e-06	0.00389747	-4.07556e-06	0.000903245	-4.91424e-06	0.000299639	-5.37696e-06	1.50152e-05	-5.4467e-06	1.65288e-05	-5.14361e-06
1.45	15.9362	0.00529247	-1.44854e-06	0.0316478	-2.76153e-06	0.00449795	-3.81895e-06	0.00101137	-4.52986e-06	0.000348146	-4.84216e-06	2.06809e-05	-4.74727e-06	2.35866e-05	-4.27944e-06
1.57	11.5956	0.00951226	-1.25554e-06	0.0337963	-2.42613e-06	0.00513284	-3.43493e-06	0.00112161	-4.2204e-06	0.000396621	-4.74171e-06	2.36819e-05	-4.98174e-06	2.83822e-05	-4.94748e-06
1.69	8.45218	0.0140477	-1.66419e-06	0.0359225	-3.24837e-06	0.00579474	-4.67954e-06	0.0012376	-5.89794e-06	0.000449728	-6.86164e-06	2.76866e-05	-7.54919e-06	3.27827e-05	-7.95982e-06
1.81	6.169	0.0188733	-1.74896e-06	0.0380339	-3.38587e-06	0.0064844	-4.81613e-06	0.00136677	-5.97617e-06	0.000504842	-6.84032e-06	3.22844e-05	-7.41968e-06	3.70656e-05	-7.75363e-06
1.93	4.50802	0.0239511	-2.76962e-06	0.0401431	-5.46133e-06	0.00720018	-8.00062e-06	0.00150471	-1.03196e-05	0.000561192	-1.23599e-05	3.83574e-05	-1.40749e-05	3.84256e-05	-1.5431e-05
2.05	3.29759	0.0292642	-2.73214e-06	0.0422608	-5.38429e-06	0.00794344	-7.88065e-06	0.00165795	-1.01534e-05	0.000621358	-1.21461e-05	4.54823e-05	-1.38154e-05	4.5743e-05	-1.51331e-05
2.17	2.41412	0.0347878	-2.93358e-06	0.044391	-5.77944e-06	0.00871667	-8.4543e-06	0.00182821	-1.08834e-05	0.000687384	-1.3004e-05	5.57713e-05	-1.4768e-05	4.97901e-05	-1.61433e-05
2.29	1.76874	0.0404992	-2.77852e-06	0.0465491	-5.4846e-06	0.00951635	-8.04875e-06	0.00201576	-1.04072e-05	0.000756586	-1.25042e-05	6.36748e-05	-1.42944e-05	5.50824e-05	-1.57438e-05
2.41	1.29719	0.0463766	-3.138e-06	0.0487425	-6.18431e-06	0.0103475	-9.05208e-06	0.00222307	-1.16638e-05	0.000828884	-1.39548e-05	7.32157e-05	-1.58762e-05	5.72799e-05	-1.73958e-05
2.53	0.952349	0.0523988	-3.19117e-06	0.0509738	-6.28753e-06	0.0112094	-9.19958e-06	0.00245112	-1.1848e-05	0.000908747	-1.41674e-05	8.63357e-05	-1.61092e-05	6.28465e-05	-1.76429e-05
2.65	0.700049	0.058546	-3.25827e-06	0.0532443	-6.43328e-06	0.012102	-9.44505e-06	0.00269786	-1.222e-05	0.000992864	-1.46938e-05	0.000101194	-1.68135e-05	6.56692e-05	-1.85392e-05
2.77	0.515326	0.0647997	-3.26713e-06	0.0555677	-6.45165e-06	0.0130257	-9.47421e-06	0.00296619	-1.22617e-05	0.00108197	-1.47501e-05	0.000115008	-1.68864e-05	7.36644e-05	-1.86306e-05
2.89	0.379944	0.0711439	-3.57243e-06	0.0579316	-7.04751e-06	0.0139822	-1.03321e-05	0.00325818	-1.33409e-05	0.00117668	-1.60002e-05	0.000135516	-1.82507e-05	7.73625e-05	-2.00489e-05


==> anc/hydro/v1lhc1008pi2hvall.dat <==
0.01	1151.61	1.0944e-05	-0.000294535	2.54371e-05	4.64087e-06	-2.5119e-06	-3.9237e-06	-1.06248e-05	5.5997e-06	-1.98665e-06	-1.85886e-05	1.50396e-06	-8.74822e-06	-8.00298e-06	-1.15095e-07
0.13	863.995	0.000101143	-0.00444635	0.002331	-2.70496e-06	1.59901e-06	2.87012e-05	1.15677e-05	4.62371e-06	2.4636e-06	1.66728e-05	-1.85122e-07	-3.13654e-07	-3.18468e-06	2.28954e-07
0.25	553.403	0.000169375	-0.008006	0.00795929	-7.90195e-06	-2.75292e-05	8.4118e-05	6.53512e-06	2.37621e-06	1.34243e-06	4.11423e-06	-9.80365e-07	8.27087e-07	2.865e-06	1.03976e-08
0.37	360.008	0.000203003	-0.0098559	0.0136873	-1.86555e-05	-7.36844e-05	0.000267177	0.000131181	-7.88808e-06	-1.64084e-06	1.66102e-06	1.14108e-06	5.06331e-07	1.31004e-06	-1.12697e-06
0.49	241.445	0.000218129	-0.0109176	0.0190358	-2.51613e-05	-0.00013434	0.000495507	0.000318713	-2.17878e-05	2.68231e-07	2.17793e-05	-3.94823e-07	1.48516e-06	4.59896e-07	1.81727e-06
0.61	165.904	0.00021545	-0.0112054	0.0242219	-2.91179e-05	-0.000187059	0.000749173	0.000540369	-3.27701e-05	2.57411e-06	4.9473e-05	2.48778e-07	1.14741e-06	-3.95066e-06	2.22635e-06
0.73	115.928	0.00020416	-0.0106873	0.0292512	-2.33147e-05	-0.000234405	0.00103464	0.000773264	-5.45309e-05	1.13308e-06	8.53923e-05	-2.64473e-06	5.58783e-06	3.25507e-07	-1.84409e-07
0.85	81.9553	0.000192088	-0.00945745	0.0341029	-1.54524e-05	-0.00026911	0.00135829	0.00101463	-7.05402e-05	1.574e-06	0.000126376	-6.66499e-06	9.5626e-06	2.71632e-06	-1.24629e-06
0.97	58.4238	0.000179099	-0.00761569	0.0387484	-5.23082e-06	-0.000294212	0.00171974	0.00125801	-8.48601e-05	2.68135e-06	0.000171632	-1.02891e-05	1.34117e-05	5.71222e-06	-4.42602e-06
1.09	41.9239	0.000164249	-0.00527606	0.0432135	7.74546e-06	-0.000311636	0.00211955	0.00150286	-9.47783e-05	2.77199e-06	0.000219931	-1.70873e-05	1.86873e-05	7.30919e-06	-5.76173e-06
1.21	30.2392	0.000151696	-0.00250964	0.0474928	1.93262e-05	-0.000321015	0.00256414	0.00174509	-0.000104639	2.25208e-06	0.000273629	-2.36782e-05	2.33345e-05	8.10957e-06	-7.02322e-06
1.33	21.8974	0.000139418	0.000631751	0.0516278	3.36287e-05	-0.000324951	0.00305379	0.00199177	-0.000110798	5.37761e-06	0.000333951	-3.22573e-05	3.1628e-05	7.30318e-06	-3.83876e-06
1.45	15.9018	0.000126923	0.00410621	0.0556315	4.79927e-05	-0.000325983	0.0035875	0.00223191	-0.00011327	5.22947e-06	0.000393778	-4.14831e-05	3.80132e-05	1.02069e-05	-1.20159e-05
1.57	11.5733	0.000120211	0.00787193	0.0595178	5.93489e-05	-0.000320207	0.00417065	0.00247704	-0.000116497	1.03819e-05	0.000459028	-5.16247e-05	4.28584e-05	1.44443e-05	-1.39358e-05
1.69	8.43808	0.000111657	0.0118894	0.063292	6.90615e-05	-0.000311704	0.00479892	0.00272314	-0.000121816	1.36521e-05	0.000525469	-6.18829e-05	4.35745e-05	1.5448e-05	-2.21691e-05
1.81	6.16039	0.000107552	0.0161292	0.0669629	7.9053e-05	-0.000305532	0.00547734	0.00297498	-0.000120755	1.81407e-05	0.00059712	-7.19801e-05	4.99121e-05	1.80496e-05	-2.5515e-05
1.93	4.50301	0.000104428	0.02056	0.070545	8.61903e-05	-0.000295066	0.00620081	0.00322874	-0.000125044	2.07276e-05	0.000671619	-8.43586e-05	4.65262e-05	1.91382e-05	-3.42499e-05
2.05	3.29491	9.94356e-05	0.025157	0.0740377	9.2884e-05	-0.00028244	0.00697113	0.00349096	-0.000123288	2.5839e-05	0.00075447	-9.60906e-05	5.17273e-05	2.10206e-05	-3.87643e-05
2.17	2.41291	9.61158e-05	0.0298954	0.0774574	0.000101028	-0.000269824	0.00779016	0.00375476	-0.000122705	3.09938e-05	0.000844218	-0.000111139	5.45209e-05	2.30261e-05	-4.28985e-05
2.29	1.76842	9.56229e-05	0.0347507	0.0808108	0.000104947	-0.000256587	0.00865436	0.00402944	-0.000118198	3.32632e-05	0.00093547	-0.000121689	5.84339e-05	2.36881e-05	-5.08588e-05
2.41	1.29736	9.5892e-05	0.0397019	0.0841071	0.000110624	-0.000240927	0.00956537	0.00431294	-0.000114118	3.81237e-05	0.00103838	-0.000135559	6.02147e-05	2.67414e-05	-5.55377e-05
2.53	0.952792	9.69715e-05	0.0447289	0.0873502	0.000115145	-0.000226467	0.0105176	0.00460489	-0.000109829	4.35495e-05	0.00114689	-0.000148522	6.20156e-05	3.01372e-05	-5.98499e-05
2.65	0.700602	9.82131e-05	0.0498132	0.0905468	0.000117207	-0.000209853	0.0115137	0.00490368	-0.000106092	4.81995e-05	0.00126294	-0.000161173	6.47155e-05	3.18857e-05	-6.52586e-05
2.77	0.515902	0.000100458	0.0549377	0.0937046	0.000120784	-0.000193923	0.0125486	0.00521407	-0.000100695	5.30709e-05	0.00138713	-0.000175752	6.65927e-05	3.41079e-05	-7.06392e-05
2.89	0.380495	0.000104659	0.0600803	0.0968255	0.000123474	-0.000178188	0.0136241	0.00553181	-9.61957e-05	6.13447e-05	0.00151772	-0.000188015	6.718e-05	3.91943e-05	-7.40013e-05


==> anc/hydro/v1lhc10hvall.dat <==
0.01	1136.81	-0.000367009	3.06728e-06	2.22684e-05	6.53144e-06	-3.12326e-06	-3.24673e-06	-2.69893e-06	5.67758e-06	-3.94617e-05	7.13176e-06	5.83511e-05	-1.29585e-06	1.74734e-06	-9.63342e-07
0.13	854.188	-0.00549861	-8.69011e-07	0.00151775	-3.25436e-07	-1.33387e-05	5.73247e-08	-4.92477e-05	-4.87042e-07	2.93677e-05	-1.23528e-06	-1.79474e-05	-2.45476e-06	5.23974e-06	5.92957e-07
0.25	546.013	-0.0100434	-6.12973e-07	0.00531553	-1.18199e-06	0.000174789	-6.09342e-07	1.66872e-05	8.27458e-07	-3.64956e-06	1.06357e-06	-3.0013e-06	-1.19889e-07	-3.17027e-06	-5.72009e-07
0.37	354.235	-0.0124363	-7.51031e-07	0.00932296	-1.12092e-06	0.000618391	-1.01527e-06	0.000135701	-6.89535e-07	2.70359e-06	-5.39881e-07	2.35393e-06	-7.85942e-07	-2.04445e-06	-1.29426e-06
0.49	236.648	-0.013672	-2.77724e-07	0.0130429	-5.35007e-07	0.0011061	-7.52864e-07	0.000301492	-9.15121e-07	3.18938e-05	-1.00955e-06	-5.57017e-07	-1.02876e-06	5.70371e-07	-9.70664e-07
0.61	161.651	-0.0138381	-1.34442e-06	0.0165102	-1.5566e-06	0.00163385	-6.24269e-07	0.00048342	3.42171e-07	7.57519e-05	2.24895e-07	-1.55699e-05	-9.83943e-07	2.0841e-06	-2.17913e-06
0.73	112.098	-0.0129927	-8.9411e-07	0.0197442	-1.58771e-06	0.00223873	-1.93104e-06	0.000663427	-1.86259e-06	0.000131664	-1.42375e-06	-3.33242e-05	-7.46816e-07	-5.60832e-06	-1.96914e-08
0.85	78.5503	-0.0112689	-1.30998e-06	0.022774	-2.40688e-06	0.00290286	-3.12179e-06	0.000826997	-3.36401e-06	0.00019065	-3.13745e-06	-5.5998e-05	-2.5358e-06	-1.1886e-05	-1.7184e-06
0.97	55.4605	-0.00879804	-2.1267e-06	0.0256246	-3.9305e-06	0.00362335	-5.16402e-06	0.00096431	-5.70796e-06	0.000255873	-5.58574e-06	-8.33986e-05	-4.9385e-06	-2.01607e-05	-3.97202e-06
1.09	39.3979	-0.00571068	-2.0749e-06	0.0283354	-3.86437e-06	0.00439495	-5.15376e-06	0.0010838	-5.8453e-06	0.000319231	-5.96465e-06	-0.000108549	-5.62822e-06	-2.95168e-05	-4.98652e-06
1.21	28.1244	-0.00208863	-1.80237e-06	0.0309282	-3.48357e-06	0.00521004	-4.93313e-06	0.00117727	-6.06071e-06	0.0003872	-6.80292e-06	-0.000136153	-7.12705e-06	-4.45509e-05	-7.03153e-06
1.33	20.1526	0.00201085	-1.44486e-06	0.0334487	-2.79207e-06	0.0060714	-3.95364e-06	0.0012565	-4.85949e-06	0.000459189	-5.463e-06	-0.00016452	-5.7433e-06	-6.50102e-05	-5.70441e-06
1.45	14.4813	0.0065562	-1.32136e-06	0.0359227	-2.55012e-06	0.00697395	-3.60129e-06	0.00132369	-4.40435e-06	0.000531006	-4.90877e-06	-0.000192005	-5.0876e-06	-8.24696e-05	-4.93894e-06
1.57	10.4299	0.0114894	-1.59958e-06	0.0383658	-3.07354e-06	0.00791906	-4.31269e-06	0.00137737	-5.23781e-06	0.000602633	-5.80767e-06	-0.000216866	-6.02075e-06	-0.000106681	-5.91044e-06
1.69	7.5266	0.0167792	-2.2234e-06	0.0407945	-4.3125e-06	0.00890397	-6.15122e-06	0.00142517	-7.65625e-06	0.000675993	-8.78522e-06	-0.000240486	-9.53724e-06	-0.000135582	-9.94603e-06
1.81	5.43991	0.0223904	-1.7453e-06	0.0432255	-3.43544e-06	0.00992646	-5.01793e-06	0.0014649	-6.44546e-06	0.000750739	-7.67807e-06	-0.000263557	-8.68491e-06	-0.000166674	-9.44541e-06
1.93	3.93756	0.0282935	-3.23244e-06	0.0456651	-6.37119e-06	0.0109868	-9.32701e-06	0.00150866	-1.20193e-05	0.000824326	-1.43794e-05	-0.000284652	-1.63539e-05	-0.000202076	-1.79058e-05
2.05	2.85389	0.034458	-3.22409e-06	0.0481306	-6.35743e-06	0.0120814	-9.31353e-06	0.00155295	-1.20142e-05	0.000897051	-1.4393e-05	-0.000301351	-1.63977e-05	-0.000238231	-1.79918e-05
2.17	2.07085	0.0408592	-3.25094e-06	0.0506288	-6.41315e-06	0.0132123	-9.4021e-06	0.00160197	-1.21414e-05	0.000973868	-1.45659e-05	-0.000317867	-1.66246e-05	-0.000278454	-1.82813e-05
2.29	1.5044	0.0474777	-3.44533e-06	0.0531645	-6.7898e-06	0.0143834	-9.93771e-06	0.00165699	-1.28033e-05	0.00105134	-1.53149e-05	-0.000333697	-1.74174e-05	-0.000321705	-1.90744e-05
2.41	1.09435	0.0542799	-3.4484e-06	0.0557489	-6.80511e-06	0.0155886	-9.98223e-06	0.00172409	-1.28992e-05	0.00112822	-1.54861e-05	-0.000346718	-1.76861e-05	-0.000367656	-1.94571e-05
2.53	0.797168	0.0612475	-3.67534e-06	0.0583829	-7.23631e-06	0.0168291	-1.05751e-05	0.00180477	-1.35966e-05	0.00120904	-1.62231e-05	-0.000360294	-1.83977e-05	-0.000414458	-2.00857e-05
2.65	0.581577	0.0683554	-3.59471e-06	0.0610722	-7.09479e-06	0.0181106	-1.04095e-05	0.00189894	-1.34556e-05	0.00128985	-1.61606e-05	-0.000371529	-1.84655e-05	-0.000465386	-2.03265e-05
2.77	0.425012	0.0755814	-3.7022e-06	0.0638167	-7.2898e-06	0.0194234	-1.06558e-05	0.00200996	-1.37075e-05	0.00137374	-1.63718e-05	-0.000382824	-1.85981e-05	-0.000512393	-2.03592e-05
2.89	0.311157	0.0829075	-3.92746e-06	0.0666149	-7.75676e-06	0.0207707	-1.13935e-05	0.0021403	-1.47508e-05	0.00146243	-1.77521e-05	-0.000391216	-2.03341e-05	-0.000564708	-2.24486e-05


==> anc/hydro/v1lhc10pi2hvall.dat <==
0.01	1133	5.98216e-06	-0.000338069	3.4091e-05	6.97746e-06	2.86838e-06	-1.1207e-06	-1.59075e-05	2.00629e-06	1.40889e-05	-2.51469e-05	1.60904e-05	5.20176e-07	2.48238e-06	1.25518e-05
0.13	851.35	3.3471e-05	-0.00501658	0.00272001	-1.89908e-05	9.11112e-07	2.91748e-05	-2.96671e-05	-1.22212e-05	-1.20074e-05	1.91886e-05	-1.4364e-06	-2.51948e-06	3.67076e-06	6.61599e-06
0.25	544.223	3.00087e-05	-0.00921323	0.00940492	-6.73431e-05	1.23923e-05	6.62814e-05	-2.65915e-06	-2.62546e-06	2.67001e-06	-1.07688e-06	-7.87139e-06	-1.07774e-06	-2.07481e-06	-4.91051e-06
0.37	353.074	3.25823e-05	-0.0114757	0.0162372	-0.000112864	2.59243e-05	0.00024043	0.000205888	1.84905e-05	1.49729e-06	2.93725e-06	-1.08602e-06	-2.38878e-06	6.78331e-07	-2.38012e-06
0.49	235.872	4.9578e-05	-0.012699	0.0225759	-0.000152157	4.49461e-05	0.000451256	0.00049288	4.80172e-05	-1.39689e-05	2.63141e-05	-6.83056e-07	2.731e-06	1.27895e-06	-1.37974e-06
0.61	161.127	7.51679e-05	-0.0129264	0.0286404	-0.000183078	6.41782e-05	0.000702484	0.000820027	8.78452e-05	-3.266e-05	6.46748e-05	-9.57451e-06	-1.79484e-06	-6.19876e-07	-1.74728e-06
0.73	111.744	0.000112293	-0.0121961	0.0344614	-0.000213713	7.33991e-05	0.00100024	0.00115378	0.000120343	-6.13421e-05	0.000106293	-2.53071e-05	-3.34791e-06	-7.22889e-06	-6.75167e-06
0.85	78.3135	0.000155427	-0.0106429	0.0400373	-0.0002312	7.90182e-05	0.00136338	0.00148419	0.000156425	-9.09768e-05	0.000156669	-4.59983e-05	-5.93932e-06	-1.52702e-05	-1.76322e-05
0.97	55.3034	0.000198757	-0.00839577	0.0453637	-0.000247022	7.49516e-05	0.00178633	0.00180368	0.000185309	-0.000122752	0.000205705	-7.13286e-05	-1.1703e-05	-2.52432e-05	-3.29546e-05
1.09	39.2949	0.000245171	-0.00559039	0.050481	-0.000256637	6.70624e-05	0.00227469	0.00211083	0.000210555	-0.000156984	0.00026196	-0.000100382	-1.52469e-05	-3.6512e-05	-4.79832e-05
1.21	28.0581	0.000293423	-0.00230833	0.0553928	-0.000261047	5.53866e-05	0.00282898	0.00240152	0.000229644	-0.000189622	0.000322546	-0.000132176	-1.85316e-05	-5.38211e-05	-6.36369e-05
1.33	20.111	0.000339972	0.00138618	0.060157	-0.000263903	3.95413e-05	0.00345616	0.00267927	0.000245116	-0.000225488	0.000387965	-0.000172631	-2.27615e-05	-6.99619e-05	-7.74457e-05
1.45	14.456	0.000391083	0.0054438	0.0647811	-0.000261215	1.88803e-05	0.00415106	0.00294323	0.000260642	-0.000260281	0.00045645	-0.000213476	-2.71671e-05	-8.95702e-05	-9.21189e-05
1.57	10.4155	0.000440413	0.00981263	0.0692887	-0.00025707	-2.7516e-07	0.00491988	0.00319434	0.000269285	-0.000293232	0.000528799	-0.000258869	-3.35744e-05	-0.00010805	-0.000108253
1.69	7.519	0.00048864	0.0144498	0.0736871	-0.000252904	-2.33061e-05	0.0057572	0.00343479	0.000271322	-0.000327823	0.000601212	-0.000306846	-4.40815e-05	-0.000128983	-0.000128273
1.81	5.43663	0.000534976	0.0193197	0.077985	-0.000244804	-4.75764e-05	0.00667124	0.00366349	0.000274135	-0.000361131	0.000683301	-0.000357929	-5.37723e-05	-0.000147926	-0.000141017
1.93	3.93686	0.000580027	0.0243858	0.0821906	-0.000238371	-7.1083e-05	0.00765048	0.00387747	0.000269179	-0.000393244	0.000762176	-0.000411853	-6.96377e-05	-0.000169062	-0.000163519
2.05	2.85467	0.000622491	0.0296149	0.0863117	-0.000227986	-9.51017e-05	0.00870519	0.00408366	0.000267778	-0.000426611	0.000853717	-0.000467873	-8.32187e-05	-0.000189213	-0.000178496
2.17	2.07237	0.000669146	0.0349856	0.090356	-0.000215518	-0.000121977	0.00982853	0.00427898	0.000263079	-0.000457764	0.000950238	-0.000527429	-9.25866e-05	-0.00020835	-0.000189004
2.29	1.50622	0.000710628	0.0404687	0.0943316	-0.000202459	-0.0001466	0.0110215	0.00447037	0.000259053	-0.000488494	0.00105591	-0.00058982	-0.000106465	-0.000227974	-0.000202239
2.41	1.09621	0.000751722	0.0460391	0.0982443	-0.000189679	-0.000170954	0.0122821	0.0046537	0.000253063	-0.000519266	0.00116844	-0.000654991	-0.000121074	-0.000245866	-0.000213088
2.53	0.798911	0.000792953	0.0516762	0.102097	-0.000175566	-0.000195858	0.0136064	0.00483171	0.000246623	-0.00054952	0.0012878	-0.000721508	-0.000135465	-0.000263832	-0.000225478
2.65	0.583137	0.000834196	0.0573574	0.105895	-0.000160197	-0.000220952	0.0149913	0.00500479	0.00023899	-0.000580572	0.00141678	-0.000790423	-0.000152083	-0.000280689	-0.000236485
2.77	0.426364	0.000876586	0.0630629	0.109643	-0.000144652	-0.000244184	0.0164372	0.00517314	0.000232437	-0.00060843	0.00155335	-0.00086124	-0.000167108	-0.000298979	-0.000246723
2.89	0.312301	0.000916417	0.0687738	0.113337	-0.000127292	-0.000268527	0.0179369	0.00534153	0.000222948	-0.000638532	0.00169762	-0.000933241	-0.000186908	-0.000313019	-0.000260369


==> anc/hydro/v1lhc20016hvall.dat <==
0.01	844.781	-0.000490841	4.39241e-06	3.20895e-05	1.23236e-05	1.38917e-06	-2.32785e-06	-1.24572e-05	7.61213e-06	-8.80758e-05	1.27678e-05	-7.74118e-05	1.75341e-07	-1.75063e-05	-1.63542e-07
0.13	633.454	-0.00734485	-2.39178e-06	0.00254225	-1.07904e-06	5.07766e-06	-6.00293e-07	1.9846e-05	-1.69304e-06	7.48929e-05	-3.00777e-06	1.51394e-05	-4.9931e-06	-1.50476e-05	1.04202e-06
0.25	405.352	-0.0130102	-1.44394e-06	0.00860931	-1.54979e-06	0.000418053	-3.56168e-07	5.13623e-05	7.91232e-07	2.01862e-05	6.92457e-07	1.29445e-05	-3.90972e-07	8.53512e-06	-9.61842e-07
0.37	263.363	-0.0158204	-9.52171e-08	0.0148521	-1.08611e-07	0.00140652	-1.23379e-07	0.000191897	-3.72341e-07	1.75053e-05	-1.02892e-06	1.28499e-06	-1.9809e-06	2.36369e-06	-2.80656e-06
0.49	176.466	-0.0173007	3.49184e-07	0.0207891	4.27854e-07	0.00250542	8.67257e-08	0.000420368	-6.3175e-07	7.5364e-05	-1.50331e-06	7.75787e-06	-2.20868e-06	6.22892e-07	-2.46177e-06
0.61	121.226	-0.0175616	-9.85614e-07	0.0266372	-1.67236e-06	0.00369232	-1.86809e-06	0.000690234	-1.55311e-06	0.000177025	-8.80291e-07	2.40266e-05	-1.10737e-07	1.20203e-06	4.8855e-07
0.73	84.7394	-0.0165956	-1.95906e-06	0.0323968	-3.4267e-06	0.00500729	-4.07112e-06	0.00097585	-3.81845e-06	0.000299093	-2.85585e-06	4.84382e-05	-1.54669e-06	1.13099e-05	-2.99793e-07
0.85	59.9519	-0.0145444	-2.17434e-06	0.0380162	-3.98525e-06	0.00642896	-5.15622e-06	0.00126923	-5.55901e-06	0.000435888	-5.23281e-06	7.94789e-05	-4.35798e-06	2.37286e-05	-3.19596e-06
0.97	42.7803	-0.0115591	-3.51621e-06	0.0434499	-6.60987e-06	0.00794634	-8.92389e-06	0.00156289	-1.02204e-05	0.000587953	-1.04132e-05	0.000115797	-9.57419e-06	4.17363e-05	-7.91309e-06
1.09	30.7316	-0.00781135	-3.50255e-06	0.0487303	-6.67874e-06	0.00955077	-9.24444e-06	0.00186225	-1.0992e-05	0.000753445	-1.1811e-05	0.000152405	-1.16924e-05	6.17642e-05	-1.07183e-05
1.21	22.191	-0.00339273	-3.74842e-06	0.0538451	-7.20953e-06	0.0112269	-1.01257e-05	0.00216699	-1.22947e-05	0.000936251	-1.35872e-05	0.000192919	-1.39554e-05	8.14522e-05	-1.34309e-05
1.33	16.0863	0.00161981	-2.58535e-06	0.0588544	-5.02069e-06	0.0129817	-7.16691e-06	0.00248938	-8.90577e-06	0.00112834	-1.01481e-05	0.0002348	-1.08398e-05	0.00010133	-1.09642e-05
1.45	11.6931	0.00718026	-3.13061e-06	0.0637721	-6.01921e-06	0.0148104	-8.44911e-06	0.00282985	-1.02506e-05	0.00134032	-1.1316e-05	0.000278592	-1.16063e-05	0.000127348	-1.1149e-05
1.57	8.51739	0.0132154	-3.44299e-06	0.0686208	-6.612e-06	0.0167124	-9.26998e-06	0.00319581	-1.12468e-05	0.00156907	-1.24569e-05	0.000322642	-1.29022e-05	0.000152421	-1.26604e-05
1.69	6.21442	0.0196885	-4.52691e-06	0.0734192	-8.83616e-06	0.0186831	-1.27292e-05	0.0035935	-1.60435e-05	0.00181086	-1.86649e-05	0.000372937	-2.05352e-05	0.000176477	-2.16522e-05
1.81	4.53951	0.0265531	-4.47022e-06	0.0781854	-8.73213e-06	0.0207233	-1.2596e-05	0.00402707	-1.59068e-05	0.00207018	-1.85565e-05	0.000423567	-2.04906e-05	0.000203727	-2.17083e-05
1.93	3.31968	0.0337747	-7.1732e-06	0.0829368	-1.41127e-05	0.0228344	-2.06003e-05	0.00449651	-2.64468e-05	0.00234736	-3.1503e-05	0.00047639	-3.5666e-05	0.000233271	-3.88817e-05
2.05	2.42982	0.0413148	-7.25469e-06	0.0876868	-1.42698e-05	0.0250075	-2.0822e-05	0.00501676	-2.67193e-05	0.00264157	-3.1812e-05	0.000536846	-3.59995e-05	0.000256919	-3.9232e-05
2.17	1.77974	0.0491485	-7.53304e-06	0.0924611	-1.48493e-05	0.0272507	-2.17428e-05	0.00558826	-2.8028e-05	0.00295025	-3.35484e-05	0.000599336	-3.81829e-05	0.000289445	-4.18489e-05
2.29	1.30449	0.0572415	-7.98867e-06	0.0972635	-1.57461e-05	0.0295655	-2.30527e-05	0.00621691	-2.97118e-05	0.00328272	-3.55582e-05	0.000670664	-4.0465e-05	0.000324101	-4.43473e-05
2.41	0.957039	0.0655654	-8.33757e-06	0.102112	-1.64378e-05	0.0319548	-2.4075e-05	0.0069014	-3.10451e-05	0.00363437	-3.71757e-05	0.000750135	-4.23317e-05	0.000360061	-4.64205e-05
2.53	0.702837	0.0741015	-8.53599e-06	0.107018	-1.68398e-05	0.0344212	-2.4689e-05	0.00764908	-3.18805e-05	0.00401325	-3.82382e-05	0.000836694	-4.36202e-05	0.000401296	-4.7923e-05
2.65	0.516782	0.0828276	-8.66966e-06	0.111992	-1.71164e-05	0.0369619	-2.51263e-05	0.00846107	-3.25026e-05	0.00441485	-3.90732e-05	0.00093491	-4.46971e-05	0.000441646	-4.92682e-05
2.77	0.380527	0.0917128	-9.13237e-06	0.117039	-1.80217e-05	0.0395853	-2.6435e-05	0.00934012	-3.41589e-05	0.00483853	-4.1008e-05	0.00103951	-4.68315e-05	0.000492399	-5.15184e-05
2.89	0.280646	0.100743	-1.00036e-05	0.12217	-1.97458e-05	0.0422923	-2.89759e-05	0.0102903	-3.74638e-05	0.00528995	-4.50087e-05	0.0011565	-5.14469e-05	0.000546184	-5.66562e-05


==> anc/hydro/v1lhc20016pi2hvall.dat <==
0.01	832.306	-1.40612e-05	-0.000380423	5.46282e-05	1.64347e-05	3.92093e-08	-3.57972e-06	-3.87096e-05	1.13677e-05	-5.44137e-06	-7.17058e-05	-0.00010038	-2.15873e-05	-1.44446e-05	-6.18916e-06
0.13	624.067	-0.000138534	-0.00569324	0.00441812	-2.40677e-05	2.81044e-06	7.07289e-05	7.45379e-05	-6.21431e-06	8.23216e-06	6.06018e-05	3.12782e-05	7.28838e-07	-9.81671e-06	-7.8571e-06
0.25	399.39	-0.000214624	-0.0101861	0.0148517	-7.63234e-05	-3.97516e-05	0.0001614	-7.18189e-07	-7.46227e-07	1.49635e-06	2.42578e-05	4.83727e-06	2.23512e-06	7.11493e-06	3.2609e-06
0.37	259.495	-0.000259617	-0.0124638	0.0253185	-0.000137572	-0.000108058	0.000538656	0.000426657	4.50747e-06	1.78449e-07	1.90883e-05	-9.70102e-07	-1.54427e-06	2.92328e-06	-2.76141e-07
0.49	173.883	-0.000317026	-0.0137013	0.0351647	-0.000187922	-0.000186351	0.000993813	0.00104181	1.57161e-05	-9.48769e-07	7.83735e-05	7.12173e-06	-3.71667e-07	-5.47229e-07	-2.16954e-06
0.61	119.477	-0.00037938	-0.0139196	0.0449326	-0.000225821	-0.000269266	0.00151172	0.00173718	2.44853e-05	-2.75781e-06	0.000180867	2.04604e-05	3.69287e-06	-4.01272e-06	4.55836e-06
0.73	83.5481	-0.000437782	-0.0131136	0.0546097	-0.000240953	-0.000333225	0.00212883	0.00247761	3.55305e-05	1.22545e-06	0.000302939	4.91924e-05	9.15618e-06	4.10923e-06	9.51847e-06
0.85	59.142	-0.00048466	-0.0114204	0.0640747	-0.000244346	-0.000381111	0.00286176	0.0032399	4.44566e-05	1.94944e-06	0.000446751	7.81536e-05	1.62391e-05	1.22965e-05	1.50892e-05
0.97	42.2324	-0.000519846	-0.00897891	0.0732276	-0.000241785	-0.000415285	0.00370076	0.00401743	4.88228e-05	4.4909e-06	0.00060448	0.000105595	1.98891e-05	2.20372e-05	2.10972e-05
1.09	30.3637	-0.000542407	-0.00594703	0.0820803	-0.000233741	-0.000434951	0.00465597	0.00481436	5.33525e-05	5.76177e-06	0.000779915	0.00013074	2.881e-05	3.30786e-05	3.24512e-05
1.21	21.9463	-0.000558096	-0.00242061	0.0905998	-0.00022383	-0.00044385	0.00572106	0.00561617	5.93426e-05	1.3702e-05	0.000971655	0.000154836	4.03258e-05	4.61683e-05	4.39552e-05
1.33	15.9257	-0.000559587	0.00152857	0.0988472	-0.000209242	-0.000442283	0.00690238	0.00643176	6.15928e-05	1.78631e-05	0.00118262	0.000171502	5.1523e-05	5.51962e-05	6.32685e-05
1.45	11.5896	-0.000562259	0.00584228	0.106825	-0.000199612	-0.000433523	0.00819621	0.00726104	6.07137e-05	2.9173e-05	0.00141337	0.000189035	6.33658e-05	6.73918e-05	8.71892e-05
1.57	8.4523	-0.000554647	0.0104593	0.114548	-0.000189632	-0.000419324	0.0095992	0.0080986	5.70391e-05	4.15094e-05	0.00165807	0.000200036	7.12946e-05	7.94294e-05	0.000106892
1.69	6.1748	-0.000541442	0.0153313	0.122027	-0.000185225	-0.000398653	0.0111098	0.00894133	4.78381e-05	5.23437e-05	0.00191668	0.00020841	7.62661e-05	9.19496e-05	0.000121578
1.81	4.51658	-0.000526241	0.0204175	0.129271	-0.000179954	-0.000374798	0.012725	0.00979447	4.25486e-05	6.91922e-05	0.00220121	0.000210345	8.60625e-05	0.000103685	0.000146065
1.93	3.30741	-0.000507955	0.0256782	0.136303	-0.000183284	-0.000346989	0.0144368	0.0106522	2.34099e-05	8.41081e-05	0.00249158	0.000208534	8.04403e-05	0.000113779	0.000155603
2.05	2.42422	-0.000489038	0.0310802	0.14313	-0.000181055	-0.000319212	0.0162539	0.0115206	1.62861e-05	0.000101587	0.00281717	0.000205218	9.02248e-05	0.000125139	0.000186155
2.17	1.77814	-0.000469897	0.0365968	0.149775	-0.000184491	-0.000286782	0.0181678	0.012395	4.79387e-06	0.000121645	0.00316522	0.000199024	9.68916e-05	0.000137078	0.000215396
2.29	1.30517	-0.00044687	0.0421971	0.15625	-0.000190261	-0.000251936	0.0201695	0.013284	-6.22258e-06	0.000144354	0.00353587	0.000191008	0.00010315	0.000148547	0.000246418
2.41	0.958894	-0.000424661	0.0478558	0.162577	-0.000195629	-0.000216667	0.0222623	0.0141846	-1.73655e-05	0.000166869	0.00393152	0.000181055	0.000109297	0.000161534	0.000280569
2.53	0.705192	-0.000400241	0.0535508	0.168771	-0.000204252	-0.000179301	0.0244397	0.015102	-3.12595e-05	0.000189783	0.00435295	0.000171617	0.000116204	0.000174307	0.000319122
2.65	0.519241	-0.000375612	0.0592591	0.174849	-0.000211915	-0.000141917	0.0267036	0.0160337	-4.33755e-05	0.000214308	0.00480286	0.000161679	0.000120727	0.000187725	0.000358981
2.77	0.382869	-0.000348924	0.0649643	0.180826	-0.000222331	-0.000103899	0.0290456	0.0169835	-5.47742e-05	0.000241629	0.00527907	0.000153145	0.000126357	0.000201684	0.000403802
2.89	0.28276	-0.000323177	0.0706436	0.186715	-0.000234509	-6.35287e-05	0.0314633	0.0179521	-6.99299e-05	0.00027003	0.00578385	0.000142345	0.000132594	0.000216062	0.000449252


==> anc/hydro/v1lhc20024hvall.dat <==
0.01	847.56	-0.000505842	3.63502e-06	2.86353e-05	9.83665e-06	-2.21539e-07	-1.76051e-06	-1.16133e-05	6.85612e-06	-6.87601e-05	1.16441e-05	-9.2068e-05	-8.79749e-07	-7.32206e-06	2.40802e-07
0.13	634.848	-0.00752282	-2.67356e-06	0.00228921	-1.65641e-06	2.08263e-05	-6.09915e-07	3.27438e-05	-1.31917e-06	6.48795e-05	-3.64256e-06	2.24148e-05	-4.17467e-06	-1.24888e-05	1.63468e-06
0.25	407.038	-0.0131241	-8.22042e-07	0.00762502	-1.34171e-06	0.000344272	-5.80217e-07	5.30001e-05	1.14e-06	2.10066e-05	1.59521e-06	1.13919e-05	1.86103e-08	6.93591e-06	-1.0766e-06
0.37	265.28	-0.0158372	4.76159e-07	0.0131064	6.74748e-07	0.00114335	4.26018e-07	0.000146323	-2.65247e-07	1.96489e-05	-1.21928e-06	4.1043e-06	-2.14671e-06	2.73403e-06	-2.75419e-06
0.49	178.426	-0.0172337	-1.4793e-06	0.0183351	-1.73176e-06	0.00202407	-7.05396e-07	0.000304445	4.29114e-07	6.68402e-05	3.97163e-07	5.02796e-06	-9.70924e-07	-1.00264e-06	-2.58301e-06
0.61	123.149	-0.0174882	-6.38091e-07	0.023534	-1.04995e-06	0.00298934	-1.11787e-06	0.000500317	-8.88597e-07	0.000151162	-5.49853e-07	2.43443e-05	-3.39898e-07	-1.17696e-07	-4.3435e-07
0.73	86.5581	-0.0166357	-1.45991e-06	0.0286873	-2.5863e-06	0.00405458	-3.13269e-06	0.000704275	-3.0035e-06	0.000248662	-2.27773e-06	4.67779e-05	-1.1862e-06	5.50734e-06	-4.85843e-08
0.85	61.6146	-0.0147897	-1.77342e-06	0.0337304	-3.21847e-06	0.00521929	-4.1204e-06	0.000917995	-4.4375e-06	0.000362788	-4.28176e-06	7.64454e-05	-3.83802e-06	1.28859e-05	-3.27011e-06
0.97	44.256	-0.0121032	-2.7759e-06	0.038621	-5.24546e-06	0.00647261	-7.14382e-06	0.00113925	-8.28287e-06	0.000487262	-8.57529e-06	0.000104353	-8.04381e-06	2.23741e-05	-6.81457e-06
1.09	32.0114	-0.00873991	-2.90324e-06	0.0433694	-5.54638e-06	0.00779774	-7.6988e-06	0.00136827	-9.18481e-06	0.000624865	-9.90167e-06	0.000136399	-9.82803e-06	3.23435e-05	-9.02185e-06
1.21	23.2804	-0.00478005	-3.58258e-06	0.0479552	-6.81354e-06	0.00918597	-9.39564e-06	0.00161125	-1.11289e-05	0.000774233	-1.19336e-05	0.000166455	-1.18488e-05	4.35472e-05	-1.101e-05
1.33	17.0003	-0.00028886	-2.28777e-06	0.0524282	-4.44426e-06	0.0106337	-6.34725e-06	0.0018688	-7.89194e-06	0.000926393	-8.99795e-06	0.000199566	-9.61452e-06	5.56934e-05	-9.72337e-06
1.45	12.4506	0.00467164	-2.8102e-06	0.0567979	-5.40198e-06	0.0121382	-7.58007e-06	0.00214946	-9.19218e-06	0.00109904	-1.01426e-05	0.000222758	-1.03981e-05	7.2837e-05	-9.9858e-06
1.57	9.13898	0.0100476	-2.80435e-06	0.0610796	-5.42925e-06	0.0136965	-7.71124e-06	0.00245481	-9.51709e-06	0.00127974	-1.07548e-05	0.00025061	-1.13799e-05	8.88312e-05	-1.13974e-05
1.69	6.72006	0.0158002	-3.94216e-06	0.0652865	-7.6804e-06	0.0153008	-1.1034e-05	0.00278866	-1.38647e-05	0.00147167	-1.60878e-05	0.000281643	-1.76748e-05	0.000104763	-1.86469e-05
1.81	4.94781	0.0218874	-3.55642e-06	0.0694377	-6.95838e-06	0.0169538	-1.00641e-05	0.00315703	-1.27557e-05	0.00167289	-1.49478e-05	0.000310524	-1.65922e-05	0.000123244	-1.76788e-05
1.93	3.64728	0.0282726	-6.2754e-06	0.073545	-1.23423e-05	0.0186547	-1.80058e-05	0.00356142	-2.30962e-05	0.00188615	-2.74792e-05	0.000340889	-3.10614e-05	0.000145034	-3.37931e-05
2.05	2.69126	0.0349311	-6.48775e-06	0.0776234	-1.2751e-05	0.0203994	-1.85809e-05	0.00400271	-2.37981e-05	0.00210953	-2.82636e-05	0.00037155	-3.18853e-05	0.000165045	-3.46198e-05
2.17	1.98737	0.0418291	-6.72999e-06	0.0816958	-1.32523e-05	0.0221845	-1.937e-05	0.00448864	-2.49068e-05	0.00234566	-2.97158e-05	0.000406229	-3.36853e-05	0.000189378	-3.67427e-05
2.29	1.46869	0.0489409	-6.90913e-06	0.0857634	-1.36087e-05	0.024021	-1.99008e-05	0.00502034	-2.56099e-05	0.00259676	-3.05913e-05	0.00044517	-3.47374e-05	0.000214589	-3.79807e-05
2.41	1.08645	0.056242	-7.26769e-06	0.0898488	-1.43177e-05	0.0259068	-2.09443e-05	0.0055995	-2.69638e-05	0.00286006	-3.22244e-05	0.000490022	-3.66116e-05	0.000240944	-4.00519e-05
2.53	0.804534	0.0637131	-7.2542e-06	0.0939596	-1.4309e-05	0.0278448	-2.09736e-05	0.00623053	-2.70738e-05	0.00314067	-3.24589e-05	0.000539647	-3.70078e-05	0.000272215	-4.06327e-05
2.65	0.596525	0.0713356	-7.46434e-06	0.0981129	-1.47318e-05	0.0298376	-2.16134e-05	0.00690989	-2.79362e-05	0.00343175	-3.35495e-05	0.000595434	-3.83304e-05	0.000306104	-4.21881e-05
2.77	0.442951	0.0790896	-7.78399e-06	0.102313	-1.53602e-05	0.0318862	-2.25296e-05	0.00764559	-2.91099e-05	0.00374856	-3.49425e-05	0.000657091	-3.98991e-05	0.000344394	-4.38849e-05
2.89	0.329452	0.0869606	-8.48468e-06	0.106571	-1.67247e-05	0.0339958	-2.4489e-05	0.00843156	-3.15727e-05	0.00408322	-3.78072e-05	0.000730553	-4.30665e-05	0.000384176	-4.72702e-05


==> anc/hydro/v1lhc20024pi2hvall.dat <==
0.01	838.26	-1.22461e-05	-0.000341192	4.74249e-05	1.49371e-05	5.48448e-07	-3.59605e-06	-3.42088e-05	1.04652e-05	-1.38955e-05	-1.83553e-05	-5.12445e-05	-2.8269e-05	-8.75965e-06	5.53021e-06
0.13	627.826	-0.000144654	-0.00522363	0.00398892	-1.0779e-05	-3.79272e-06	7.63023e-05	0.000109372	4.18943e-06	1.28508e-05	2.911e-05	1.18504e-05	3.87229e-07	-5.92756e-06	-2.31292e-06
0.25	402.425	-0.000239112	-0.00931091	0.01323	-3.12957e-05	1.99755e-05	0.000157832	2.55206e-05	1.18374e-06	4.917e-07	3.09335e-05	7.47019e-06	4.20967e-06	4.79344e-06	-5.09341e-07
0.37	262.149	-0.000299543	-0.0113461	0.0225797	-4.69255e-05	6.05448e-05	0.000473741	0.000351905	-7.79797e-06	-2.38348e-06	1.96879e-05	4.85498e-06	-3.40868e-06	1.29765e-06	-1.06655e-06
0.49	176.243	-0.000353048	-0.0124476	0.0314181	-6.66755e-05	9.71689e-05	0.000871593	0.000844263	-2.64457e-05	5.53389e-06	4.58719e-05	1.03762e-05	-2.64143e-06	-2.87309e-06	1.07314e-06
0.61	121.613	-0.000398029	-0.0126758	0.0401923	-8.65321e-05	0.000137931	0.00131799	0.00140201	-4.64877e-05	1.1915e-05	9.00273e-05	2.05593e-05	5.61505e-06	-3.38006e-06	3.65821e-06
0.73	85.4783	-0.000437968	-0.0119937	0.0488948	-0.0001112	0.000173451	0.00184657	0.00199671	-6.8256e-05	2.18173e-05	0.000149499	3.92385e-05	1.4331e-05	-5.24866e-07	4.45935e-06
0.85	60.8592	-0.000467539	-0.0105173	0.0574039	-0.000137412	0.000210571	0.00245794	0.00262034	-9.04228e-05	3.25376e-05	0.000218418	5.99241e-05	2.58153e-05	4.09323e-06	3.88119e-06
0.97	43.7313	-0.00048622	-0.00837203	0.0656277	-0.00016556	0.000247697	0.0031513	0.00326588	-0.000110691	4.52007e-05	0.000294567	8.28619e-05	3.34577e-05	5.91125e-06	2.09921e-07
1.09	31.6498	-0.000499657	-0.0056922	0.0735675	-0.000194664	0.000285479	0.00393611	0.00393089	-0.000125202	5.78303e-05	0.000389831	0.000105434	4.54867e-05	9.57289e-06	3.21478e-06
1.21	23.0335	-0.000504554	-0.00257369	0.0811841	-0.000224207	0.00032207	0.00480234	0.00461154	-0.000134658	7.25172e-05	0.000499099	0.000128357	6.21715e-05	1.24229e-05	6.91247e-06
1.33	16.8338	-0.000508693	0.0009384	0.0885385	-0.000250834	0.000356854	0.00575629	0.00530423	-0.000142001	9.14757e-05	0.000625099	0.000150475	7.90305e-05	1.45744e-05	1.65307e-05
1.45	12.34	-0.000506032	0.00477689	0.0956264	-0.000277642	0.000388248	0.0067989	0.00601109	-0.000148956	0.000105643	0.000766603	0.000169589	9.51668e-05	1.47967e-05	2.81359e-05
1.57	9.06672	-0.000501339	0.00889232	0.10246	-0.000307338	0.000420319	0.00792417	0.00673019	-0.000155012	0.000123243	0.000921522	0.000191013	0.000111499	1.4917e-05	4.00317e-05
1.69	6.67394	-0.000496991	0.013241	0.109049	-0.000337027	0.000449778	0.0091276	0.0074568	-0.000162792	0.000142418	0.00108968	0.000208519	0.000119268	1.63169e-05	4.66665e-05
1.81	4.91926	-0.000489096	0.0177882	0.115399	-0.00036373	0.000477279	0.0104143	0.00819498	-0.00016467	0.000162519	0.00127976	0.0002295	0.000138768	1.64601e-05	6.34848e-05
1.93	3.63034	-0.000482603	0.0224985	0.121538	-0.000398529	0.000501879	0.0117701	0.00893977	-0.000174565	0.000182096	0.0014744	0.000251749	0.000142027	1.62779e-05	6.70341e-05
2.05	2.68187	-0.000473073	0.0273469	0.127468	-0.000425056	0.00052522	0.0132053	0.00969115	-0.000175622	0.000202703	0.00169987	0.000269522	0.000160472	1.67693e-05	9.13758e-05
2.17	1.98276	-0.000463474	0.0323063	0.133211	-0.000452806	0.000549309	0.0147068	0.010448	-0.000178517	0.000223665	0.00194051	0.000289623	0.000174882	1.54921e-05	0.000109876
2.29	1.46701	-0.000457201	0.0373511	0.13878	-0.000479951	0.000569443	0.0162757	0.011221	-0.000180166	0.000245373	0.00220126	0.000313198	0.000187168	1.68181e-05	0.000136263
2.41	1.08648	-0.000449379	0.0424588	0.144198	-0.000506914	0.000590295	0.0179106	0.0120022	-0.000180791	0.000268825	0.00248099	0.000335654	0.000202377	1.75245e-05	0.000162993
2.53	0.805503	-0.000441314	0.0476123	0.149482	-0.000532113	0.000609648	0.0196059	0.0127973	-0.000182173	0.000292769	0.00277902	0.000360424	0.00021886	1.67749e-05	0.000194212
2.65	0.597939	-0.000434455	0.0527888	0.154651	-0.00055908	0.000630591	0.0213629	0.0136035	-0.000184753	0.000315063	0.00309663	0.000386963	0.000233428	1.63362e-05	0.000226045
2.77	0.444513	-0.000423852	0.0579761	0.159725	-0.000583591	0.000651082	0.02318	0.0144224	-0.00018387	0.000338312	0.00343637	0.000414857	0.000249096	1.84819e-05	0.000259818
2.89	0.33099	-0.000414797	0.0631541	0.164716	-0.000608981	0.00067376	0.0250514	0.0152582	-0.000185311	0.000365108	0.00379387	0.000444943	0.000262758	1.95564e-05	0.000296891


==> anc/hydro/v1lhc2008hvall.dat <==
0.01	837.538	-0.000586026	4.6799e-06	3.69737e-05	1.49482e-05	1.37641e-06	-1.9435e-06	-1.27432e-05	1.03487e-05	-0.000143173	1.43913e-05	-1.8822e-05	-7.1969e-07	-2.4142e-05	4.54487e-07
0.13	628.802	-0.00852262	-2.96187e-06	0.00287551	-2.13708e-06	-2.38248e-05	2.36649e-07	1.19323e-05	-7.25991e-07	0.000112267	-4.77784e-06	-9.0012e-06	-6.09902e-06	-1.85763e-05	2.46121e-07
0.25	401.561	-0.0151576	-1.49824e-06	0.00991534	-2.21494e-06	0.000493535	-8.59348e-07	5.94915e-05	1.29403e-06	1.23144e-05	9.69762e-07	1.63056e-05	-1.51561e-06	1.36326e-05	-2.19164e-06
0.37	260.125	-0.0185365	7.90788e-07	0.017223	1.2809e-06	0.00170587	1.19609e-06	0.000217521	4.0451e-07	1.36436e-05	-9.41827e-07	5.35817e-06	-2.40607e-06	6.24259e-06	-3.47083e-06
0.49	173.622	-0.0202885	1.37926e-06	0.0241559	2.31359e-06	0.00303173	2.48049e-06	0.000459686	1.78212e-06	0.000121169	3.96641e-07	6.88971e-06	-1.25566e-06	-1.30633e-06	-2.64303e-06
0.61	118.648	-0.0205615	-1.71002e-06	0.0309194	-2.83338e-06	0.00448105	-3.05547e-06	0.000749567	-2.45883e-06	0.000284584	-1.44318e-06	1.396e-05	-5.01784e-07	4.7565e-06	1.09523e-08
0.73	82.3993	-0.0193994	-2.20832e-06	0.0375254	-3.93149e-06	0.00608762	-4.80781e-06	0.00105386	-4.69012e-06	0.000479016	-3.68072e-06	3.5711e-05	-2.10115e-06	1.69682e-05	-4.05224e-07
0.85	57.8666	-0.0169935	-2.63513e-06	0.0439368	-4.84311e-06	0.00784141	-6.29488e-06	0.00136003	-6.82976e-06	0.000702438	-6.47949e-06	6.06262e-05	-5.44204e-06	3.62501e-05	-4.01711e-06
0.97	40.9625	-0.0135272	-4.26631e-06	0.0501386	-8.0235e-06	0.00972497	-1.08439e-05	0.00166512	-1.24467e-05	0.00095312	-1.27361e-05	9.5179e-05	-1.18049e-05	6.46494e-05	-9.90602e-06
1.09	29.179	-0.00918779	-4.5345e-06	0.0561643	-8.54215e-06	0.0117276	-1.16069e-05	0.0019782	-1.34988e-05	0.00122295	-1.41924e-05	0.000135774	-1.38262e-05	9.23835e-05	-1.26257e-05
1.21	20.887	-0.00408747	-4.35515e-06	0.0620281	-8.3713e-06	0.0138327	-1.17493e-05	0.00230176	-1.42618e-05	0.00151015	-1.57715e-05	0.000181109	-1.62351e-05	0.000127053	-1.5693e-05
1.33	15.0065	0.001701	-4.42461e-06	0.0677927	-8.37297e-06	0.0160531	-1.14498e-05	0.00264689	-1.34039e-05	0.00182686	-1.41608e-05	0.000234867	-1.38172e-05	0.000159813	-1.26033e-05
1.45	10.8097	0.0081153	-3.87974e-06	0.0734875	-7.43242e-06	0.0183742	-1.03699e-05	0.00301535	-1.24752e-05	0.00215833	-1.36241e-05	0.000295231	-1.3791e-05	0.00019498	-1.30422e-05
1.57	7.80218	0.0150891	-3.93698e-06	0.0791462	-7.59472e-06	0.0208052	-1.07257e-05	0.00342085	-1.31408e-05	0.00251318	-1.47267e-05	0.000363679	-1.54524e-05	0.000232384	-1.53637e-05
1.69	5.6405	0.0225746	-5.41976e-06	0.0847865	-1.05826e-05	0.0233371	-1.52535e-05	0.0038702	-1.9239e-05	0.00289025	-2.24018e-05	0.000442796	-2.46692e-05	0.000268901	-2.60339e-05
1.81	4.08255	0.0305263	-4.73161e-06	0.0904296	-9.27919e-06	0.0259694	-1.34718e-05	0.00436395	-1.71632e-05	0.00328778	-2.02413e-05	0.000528678	-2.26336e-05	0.000306838	-2.43095e-05
1.93	2.95819	0.0389019	-8.7644e-06	0.0961036	-1.72404e-05	0.0287034	-2.51583e-05	0.00491862	-3.22837e-05	0.00370873	-3.84308e-05	0.000625962	-4.3471e-05	0.000348909	-4.73353e-05
2.05	2.1455	0.0476643	-8.96126e-06	0.101813	-1.7623e-05	0.0315349	-2.57058e-05	0.00552959	-3.29686e-05	0.00415398	-3.92222e-05	0.000735071	-4.43385e-05	0.000393021	-4.82528e-05
2.17	1.55724	0.0567796	-9.47143e-06	0.107586	-1.86163e-05	0.0344721	-2.71314e-05	0.00621193	-3.47571e-05	0.00462234	-4.12936e-05	0.000853313	-4.661e-05	0.000434582	-5.06469e-05
2.29	1.13115	0.0662164	-9.67007e-06	0.113432	-1.90678e-05	0.0375149	-2.79337e-05	0.00697098	-3.60328e-05	0.0051213	-4.31649e-05	0.000984689	-4.91722e-05	0.000483469	-5.39445e-05
2.41	0.822456	0.0759404	-1.00012e-05	0.119366	-1.97308e-05	0.0406679	-2.89289e-05	0.00780999	-3.73578e-05	0.0056507	-4.48116e-05	0.00112835	-5.1124e-05	0.000535608	-5.61739e-05
2.53	0.598649	0.0859262	-1.02918e-05	0.125394	-2.0293e-05	0.0439318	-2.97272e-05	0.0087323	-3.83455e-05	0.00621293	-4.59378e-05	0.00129273	-5.23402e-05	0.000590886	-5.74409e-05
2.65	0.436302	0.0961483	-1.07041e-05	0.131528	-2.11304e-05	0.0473033	-3.10124e-05	0.00974867	-4.01053e-05	0.00680703	-4.81954e-05	0.00147006	-5.51077e-05	0.000651446	-6.07116e-05
2.77	0.318462	0.10657	-1.0999e-05	0.137762	-2.17148e-05	0.0507867	-3.18754e-05	0.0108534	-4.12309e-05	0.00744517	-4.95629e-05	0.00166706	-5.6692e-05	0.000723362	-6.24839e-05
2.89	0.232837	0.117174	-1.18497e-05	0.144109	-2.34008e-05	0.0543859	-3.43667e-05	0.0120566	-4.44829e-05	0.00811826	-5.35177e-05	0.00187767	-6.12795e-05	0.000802159	-6.76229e-05


==> anc/hydro/v1lhc2008pi2hvall.dat <==
0.01	826.768	1.04635e-05	-0.00039225	6.27148e-05	1.94505e-05	5.39013e-07	-4.4561e-06	-4.24794e-05	1.59855e-05	-1.82517e-05	-4.27139e-05	-6.79855e-05	-7.41019e-06	-1.71009e-05	-6.01952e-06
0.13	620.642	0.000127765	-0.00580015	0.00497034	-5.23506e-05	-3.28688e-07	6.4684e-05	4.55518e-05	-2.63009e-07	1.20303e-05	6.07268e-05	1.96348e-05	-6.27202e-06	-6.33953e-06	-4.5647e-06
0.25	396.349	0.000203304	-0.0105302	0.0170054	-0.000176953	4.79881e-06	0.000180425	-1.01471e-05	2.8258e-06	-1.13719e-06	4.02427e-05	7.06811e-06	2.22944e-06	5.88781e-06	2.85009e-06
0.37	256.717	0.000242082	-0.0129616	0.0291475	-0.000297115	1.98729e-05	0.000656294	0.000514064	-4.68192e-06	-1.92371e-06	2.17449e-05	-8.02652e-07	-1.26174e-07	2.26923e-06	-1.43958e-06
0.49	171.338	0.000261258	-0.0141902	0.0405577	-0.000402767	2.97712e-05	0.00121916	0.00127217	-1.90397e-05	6.78052e-06	7.11134e-05	4.50077e-06	-3.55923e-06	-1.04158e-06	-1.35662e-06
0.61	117.104	0.000277868	-0.014244	0.0517975	-0.000490912	3.73879e-05	0.00185794	0.00213681	-3.38298e-05	1.41151e-05	0.000151796	2.05428e-05	3.83515e-06	-4.58448e-06	4.62438e-06
0.73	81.3588	0.000290059	-0.0131441	0.062873	-0.000564216	5.22648e-05	0.00262227	0.00305351	-5.55274e-05	2.85803e-05	0.000251008	4.39037e-05	2.52499e-06	1.49754e-06	5.97428e-06
0.85	57.1712	0.00029694	-0.0110656	0.0736796	-0.000622443	6.77094e-05	0.00353032	0.00399928	-7.21298e-05	4.30049e-05	0.000375571	7.17986e-05	4.25315e-06	7.53413e-06	1.04802e-05
0.97	40.5032	0.000302508	-0.008179	0.0841346	-0.000674409	8.57498e-05	0.00458083	0.00496675	-9.32272e-05	5.94968e-05	0.000522618	9.64688e-05	3.12834e-06	1.50019e-05	1.06309e-05
1.09	28.8801	0.000305221	-0.00465481	0.09426	-0.000715335	0.000106003	0.00577864	0.00594781	-0.000109537	7.51619e-05	0.000697935	0.000126498	4.30825e-06	2.32374e-05	1.45245e-05
1.21	20.6963	0.000306467	-0.000596857	0.104031	-0.000753905	0.00013452	0.0071242	0.00694012	-0.000123681	8.94347e-05	0.000900499	0.000145551	1.26138e-05	2.792e-05	2.35988e-05
1.33	14.8882	0.000308508	0.00390869	0.11353	-0.000783334	0.000157704	0.00862164	0.00794431	-0.000136315	0.000107116	0.00113958	0.00017089	1.87572e-05	3.20409e-05	3.36116e-05
1.45	10.7392	0.000308431	0.00879794	0.122762	-0.000811451	0.000186656	0.010269	0.00896167	-0.000149544	0.000123515	0.00140919	0.000190105	2.70737e-05	3.58332e-05	4.99278e-05
1.57	7.76274	0.000306512	0.0140003	0.131751	-0.000838015	0.000215607	0.0120693	0.00999238	-0.000163264	0.000140654	0.00170842	0.000207457	3.24689e-05	3.75455e-05	6.00853e-05
1.69	5.62075	0.000303786	0.0194618	0.140506	-0.000864741	0.000246257	0.0140147	0.0110357	-0.00018047	0.000158062	0.00203543	0.000220358	3.0261e-05	3.97191e-05	6.51948e-05
1.81	4.07488	0.000301885	0.0251366	0.149037	-0.000882514	0.000277546	0.0161085	0.0120868	-0.000191676	0.000175238	0.00240934	0.00023123	3.8019e-05	3.96691e-05	8.58842e-05
1.93	2.95761	0.000301044	0.0309789	0.157368	-0.000909616	0.000307705	0.0183356	0.0131508	-0.00021648	0.000193718	0.00280062	0.000238496	2.63787e-05	3.79874e-05	8.58479e-05
2.05	2.14879	0.000294747	0.0369534	0.165502	-0.00092628	0.000341998	0.0207081	0.0142254	-0.000225518	0.000209998	0.00324918	0.000239891	3.51877e-05	3.28844e-05	0.000112302
2.17	1.56237	0.000290666	0.0430265	0.173464	-0.000944355	0.000373466	0.0232139	0.0153164	-0.000237138	0.000227104	0.00373065	0.000241583	3.88333e-05	3.03603e-05	0.000135795
2.29	1.13688	0.000287311	0.0491669	0.181265	-0.000959876	0.000406629	0.0258514	0.0164262	-0.000246989	0.000245321	0.00425619	0.000239531	4.54112e-05	2.64955e-05	0.000168264
2.41	0.828097	0.000282779	0.0553456	0.188923	-0.000973515	0.000441552	0.028615	0.0175543	-0.000256465	0.000263837	0.00482299	0.000235439	5.23245e-05	1.9967e-05	0.000205655
2.53	0.603825	0.000279701	0.0615394	0.196446	-0.000990827	0.00047176	0.031498	0.0187032	-0.000264821	0.000282636	0.00543203	0.000226202	5.94341e-05	1.4107e-05	0.000246363
2.65	0.440851	0.000275488	0.0677201	0.203852	-0.00100453	0.000507447	0.0344983	0.0198748	-0.000272602	0.000300569	0.00608178	0.000219086	6.57171e-05	7.33113e-06	0.000294477
2.77	0.322343	0.000273359	0.0738703	0.211146	-0.00101839	0.000541948	0.0376086	0.0210705	-0.000281567	0.000321404	0.00677938	0.000208044	7.39887e-05	-4.1492e-07	0.000348999
2.89	0.236079	0.000272523	0.0799663	0.218338	-0.001033	0.000578451	0.0408225	0.022286	-0.000287048	0.000340813	0.00751843	0.000194921	7.90228e-05	-5.06355e-06	0.000409551


==> anc/hydro/v1lhc20hvall.dat <==
0.01	822.441	-0.00059285	6.15222e-06	4.49941e-05	1.80398e-05	1.46122e-06	-2.62304e-06	-1.42012e-05	1.33552e-05	-0.00022168	1.70211e-05	-3.94306e-05	1.45207e-08	-6.60295e-06	6.8397e-08
0.13	618.371	-0.00865406	-3.76697e-06	0.00342471	-1.43891e-06	-5.5664e-05	-8.0231e-07	-1.23835e-05	-1.22887e-06	0.000174184	-3.37769e-06	2.16045e-06	-6.34822e-06	-1.24679e-05	6.82635e-07
0.25	394.051	-0.0157377	-2.32993e-06	0.0119246	-3.5016e-06	0.000527758	-1.82831e-06	7.35013e-05	1.47605e-06	1.14819e-05	2.55266e-06	7.13723e-06	8.20258e-07	7.35845e-06	-1.92088e-07
0.37	254.509	-0.0194633	1.01417e-08	0.0207407	5.3828e-07	0.00193649	1.31598e-06	0.000298015	1.36659e-06	2.26086e-05	-5.95735e-08	4.87833e-06	-2.58893e-06	2.96175e-06	-4.78874e-06
0.49	169.158	-0.0212641	-3.67742e-07	0.0290363	-6.82914e-07	0.00347931	-9.12644e-07	0.000651301	-1.05342e-06	0.000196992	-1.12652e-06	3.465e-06	-1.16295e-06	-1.37343e-06	-1.18678e-06
0.61	114.868	-0.0213591	-1.95739e-06	0.0370349	-3.03308e-06	0.00520761	-3.02242e-06	0.00107213	-2.34771e-06	0.000464937	-1.49313e-06	4.73152e-06	-7.00953e-07	1.80459e-06	-1.65229e-07
0.73	79.1314	-0.0198708	-2.56565e-06	0.0447718	-4.5717e-06	0.00718029	-5.60137e-06	0.00150398	-5.48581e-06	0.000800351	-4.34391e-06	1.11602e-05	-2.5467e-06	6.13078e-06	-6.16497e-07
0.85	55.0578	-0.0170336	-3.09935e-06	0.0522426	-5.70873e-06	0.00938539	-7.4467e-06	0.00192852	-8.1191e-06	0.00118499	-7.74768e-06	2.00329e-05	-6.54452e-06	1.40566e-05	-4.84383e-06
0.97	38.5855	-0.013054	-4.85867e-06	0.0594539	-9.16099e-06	0.0118015	-1.24371e-05	0.00235099	-1.43738e-05	0.00161207	-1.48552e-05	3.06467e-05	-1.39687e-05	2.31342e-05	-1.19759e-05
1.09	27.2001	-0.00812318	-5.37459e-06	0.0664715	-1.02824e-05	0.0144057	-1.43082e-05	0.00277167	-1.71322e-05	0.00208266	-1.8562e-05	4.62161e-05	-1.85473e-05	3.14458e-05	-1.71768e-05
1.21	19.2643	-0.00235693	-5.15929e-06	0.0733115	-9.94023e-06	0.017187	-1.40013e-05	0.00319534	-1.70698e-05	0.0025779	-1.89644e-05	6.31789e-05	-1.96072e-05	4.70137e-05	-1.90226e-05
1.33	13.6931	0.00417166	-4.54098e-06	0.0800567	-8.73318e-06	0.0201358	-1.22683e-05	0.00363605	-1.49123e-05	0.00312205	-1.65268e-05	8.25243e-05	-1.70758e-05	6.20639e-05	-1.66174e-05
1.45	9.75923	0.0114005	-4.60617e-06	0.0867414	-8.85746e-06	0.0232558	-1.24357e-05	0.00410473	-1.50912e-05	0.00369332	-1.66645e-05	0.000110245	-1.70975e-05	7.91287e-05	-1.64305e-05
1.57	6.9708	0.0192699	-4.87393e-06	0.0934048	-9.42205e-06	0.0265454	-1.33497e-05	0.00461333	-1.64211e-05	0.00430496	-1.84797e-05	0.000145125	-1.94599e-05	9.95277e-05	-1.93887e-05
1.69	4.98834	0.0277269	-6.50898e-06	0.100068	-1.27154e-05	0.0299999	-1.83421e-05	0.00516794	-2.316e-05	0.00494901	-2.70052e-05	0.000190531	-2.97886e-05	0.000122002	-3.14977e-05
1.81	3.57508	0.036733	-5.92008e-06	0.106758	-1.16189e-05	0.0336041	-1.68903e-05	0.00578541	-2.15574e-05	0.00562478	-2.54828e-05	0.000247279	-2.85759e-05	0.000151679	-3.07954e-05
1.93	2.56593	0.0462383	-1.0813e-05	0.113494	-2.1274e-05	0.0373675	-3.10537e-05	0.0064683	-3.98657e-05	0.00633761	-4.7483e-05	0.000314642	-5.37475e-05	0.000183953	-5.8574e-05
2.05	1.8441	0.0562052	-1.09775e-05	0.120291	-2.16318e-05	0.0412744	-3.16558e-05	0.00722938	-4.07738e-05	0.00708292	-4.87538e-05	0.000397851	-5.54174e-05	0.000220972	-6.06448e-05
2.17	1.32688	0.0665982	-1.14916e-05	0.127173	-2.26339e-05	0.0453351	-3.30964e-05	0.00807603	-4.25856e-05	0.00786881	-5.08588e-05	0.000498025	-5.77344e-05	0.00026477	-6.30974e-05
2.29	0.95589	0.0773844	-1.21229e-05	0.134153	-2.38949e-05	0.0495469	-3.49828e-05	0.00901978	-4.50874e-05	0.00869425	-5.3957e-05	0.000619206	-6.13977e-05	0.000318689	-6.7279e-05
2.41	0.689598	0.0885225	-1.24005e-05	0.141241	-2.44651e-05	0.0539048	-3.58721e-05	0.0100654	-4.63274e-05	0.00956091	-5.5576e-05	0.000762671	-6.3412e-05	0.00037752	-6.9685e-05
2.53	0.498225	0.0999805	-1.29648e-05	0.148444	-2.5559e-05	0.0584097	-3.74306e-05	0.0112187	-4.82624e-05	0.0104715	-5.77868e-05	0.000925874	-6.57962e-05	0.000444861	-7.21489e-05
2.65	0.360555	0.111723	-1.31037e-05	0.155767	-2.58686e-05	0.0630598	-3.79698e-05	0.0124918	-4.91085e-05	0.011431	-5.90238e-05	0.00111742	-6.7502e-05	0.000521345	-7.43828e-05
2.77	0.261409	0.123711	-1.35036e-05	0.163216	-2.66604e-05	0.0678416	-3.91373e-05	0.0138836	-5.06281e-05	0.0124346	-6.08652e-05	0.00133654	-6.96287e-05	0.000610436	-7.67534e-05
2.89	0.189899	0.135913	-1.45433e-05	0.170787	-2.87204e-05	0.0727623	-4.21792e-05	0.0154016	-5.45957e-05	0.0134913	-6.56853e-05	0.00158706	-7.52128e-05	0.000709945	-8.3e-05


==> anc/hydro/v1lhc20pi2hvall.dat <==
0.01	809.892	-2.33564e-05	-0.000444649	7.13208e-05	2.38523e-05	5.6517e-07	-4.47683e-06	-5.11309e-05	1.80606e-05	-2.43206e-05	-0.00010895	-5.43421e-05	-5.41496e-06	-2.76693e-05	6.63515e-06
0.13	608.9	-0.000307585	-0.00643074	0.0055943	5.39952e-06	-2.54261e-06	4.47285e-05	2.73249e-05	1.09587e-05	1.59901e-05	0.000113308	2.12476e-05	-7.10812e-06	-1.34915e-05	-6.32685e-06
0.25	388.043	-0.000531076	-0.0118959	0.0193753	2.32315e-05	2.30374e-05	0.000227858	-2.16532e-05	4.32637e-06	-1.62613e-06	4.08897e-05	-2.15022e-06	1.81124e-06	1.14104e-05	2.27466e-06
0.37	250.598	-0.000660648	-0.014831	0.0333519	5.38844e-05	6.95588e-05	0.000869444	0.000663509	-2.17297e-05	-2.47374e-06	2.42771e-05	-1.15816e-06	-4.33648e-06	3.96237e-06	-2.36812e-06
0.49	166.548	-0.000734281	-0.0162311	0.0465198	7.31306e-05	0.000117322	0.00160067	0.00164948	-5.46341e-05	6.48129e-06	0.000124265	1.40289e-06	1.8078e-06	1.42087e-06	-3.04409e-07
0.61	113.118	-0.000771406	-0.0161801	0.0594739	8.24554e-05	0.000164436	0.00243665	0.00278774	-9.74843e-05	2.26827e-05	0.000283933	9.26256e-06	3.25879e-06	-2.43102e-06	2.32513e-06
0.73	77.9659	-0.000787717	-0.014811	0.0722334	8.15541e-05	0.000209267	0.00344313	0.00400711	-0.000148506	4.43943e-05	0.000492923	2.18786e-05	6.48807e-07	8.52747e-06	4.82181e-06
0.85	54.2902	-0.000786761	-0.012353	0.0847058	7.87366e-05	0.000251083	0.00463952	0.00527329	-0.000192159	6.76171e-05	0.000740873	3.43749e-05	1.32273e-06	2.49431e-05	4.3995e-06
0.97	38.0876	-0.000779385	-0.00901103	0.0968194	6.72632e-05	0.000290295	0.00602354	0.00657589	-0.000237397	9.26993e-05	0.00102771	4.27841e-05	-1.20564e-06	4.59303e-05	1.52757e-06
1.09	26.8829	-0.000759771	-0.0049744	0.108618	5.48612e-05	0.000328527	0.00760882	0.00790697	-0.000275133	0.000120091	0.00135949	4.91543e-05	-7.10488e-07	6.97631e-05	9.57496e-07
1.21	19.0674	-0.000736201	-0.000371683	0.120066	3.967e-05	0.000363726	0.00939314	0.00925409	-0.000304764	0.000145527	0.0017424	4.79959e-05	5.72953e-06	9.42059e-05	1.20737e-05
1.33	13.575	-0.000706246	0.00470634	0.131258	2.55532e-05	0.000401901	0.0113831	0.0106262	-0.00032955	0.000179755	0.00217257	4.05847e-05	1.2757e-05	0.000119922	2.97053e-05
1.45	9.69226	-0.00067564	0.0101813	0.142207	8.91789e-06	0.000436881	0.0135826	0.0120176	-0.000347892	0.000210746	0.00265385	2.47369e-05	2.3315e-05	0.000144502	4.98442e-05
1.57	6.93618	-0.000639162	0.0159738	0.152932	-8.62959e-06	0.000473153	0.0159895	0.0134317	-0.000366013	0.000247759	0.00318646	2.42337e-06	3.01781e-05	0.000170388	7.09613e-05
1.69	4.97363	-0.000604616	0.0220209	0.163434	-3.09048e-05	0.00050899	0.0185984	0.0148582	-0.000389396	0.000283585	0.00376577	-3.17464e-05	3.03618e-05	0.000197262	9.01227e-05
1.81	3.5721	-0.000565368	0.0282742	0.173721	-5.28385e-05	0.000545229	0.0214148	0.0162951	-0.000401078	0.000322262	0.00440944	-7.48223e-05	4.1756e-05	0.000223109	0.00012762
1.93	2.56947	-0.000524633	0.0346767	0.183811	-8.00503e-05	0.000585647	0.0244199	0.0177512	-0.000424981	0.000361572	0.00509455	-0.000124867	3.3936e-05	0.000250199	0.000150332
2.05	1.85084	-0.000485355	0.0411935	0.193694	-0.000102197	0.000620652	0.0276255	0.0192089	-0.000437128	0.000401282	0.00585588	-0.000189095	4.53048e-05	0.000274029	0.000204359
2.17	1.33483	-0.000442037	0.0477857	0.203401	-0.000124222	0.000659376	0.0310191	0.0206863	-0.000446801	0.00044309	0.00667671	-0.000258917	5.61213e-05	0.000299645	0.000265264
2.29	0.96389	-0.000398208	0.0544188	0.212933	-0.000147584	0.00069716	0.0345957	0.022177	-0.000455025	0.000484378	0.00756086	-0.000340012	6.85147e-05	0.000324533	0.000335296
2.41	0.697023	-0.000356076	0.0610614	0.222301	-0.000171571	0.000735825	0.0383473	0.0236823	-0.000463593	0.000530173	0.00850932	-0.000433359	8.22023e-05	0.000351052	0.000416751
2.53	0.504793	-0.000312748	0.0676877	0.231512	-0.000195625	0.000778351	0.042265	0.0252051	-0.000471047	0.000575914	0.00952559	-0.000532413	9.5684e-05	0.000375946	0.000505979
2.65	0.366181	-0.000267456	0.0742694	0.240569	-0.00022155	0.000818356	0.0463375	0.0267448	-0.000481061	0.000622691	0.0106027	-0.000641485	0.000108382	0.000402913	0.00060611
2.77	0.266115	-0.000221309	0.0807842	0.249481	-0.000243807	0.000859771	0.0505633	0.0283049	-0.000485804	0.000668537	0.0117544	-0.000757348	0.000123177	0.000430054	0.000721136
2.89	0.193769	-0.000176223	0.0872085	0.258246	-0.000268667	0.000903602	0.0549206	0.02988	-0.000492414	0.000717712	0.0129667	-0.00088562	0.000137059	0.00045647	0.000841982


==> anc/hydro/v1lhc30016hvall.dat <==
0.01	597.684	-0.000611232	6.31027e-06	4.52626e-05	1.79095e-05	6.91728e-07	-2.24125e-06	-2.62251e-05	1.23419e-05	-0.000208077	1.92452e-05	-2.34931e-05	-8.98981e-07	-1.95256e-05	1.16213e-06
0.13	448.684	-0.00873651	-4.30858e-06	0.00358163	-2.10256e-06	-1.76476e-05	1.8034e-07	7.55682e-05	-4.69441e-07	0.00018433	-5.11969e-06	-1.36299e-05	-7.04464e-06	-2.59498e-05	8.67684e-07
0.25	286.071	-0.0154135	-2.57166e-06	0.012237	-2.22688e-06	0.00049508	4.6701e-07	6.14058e-05	2.30222e-06	3.03782e-05	1.40853e-06	2.29795e-05	-6.36233e-07	1.5006e-05	-9.20747e-07
0.37	184.85	-0.0187169	-7.8492e-07	0.0210725	-4.39241e-07	0.00179391	6.64276e-07	0.0003095	1.00495e-06	2.89869e-05	-2.48956e-07	1.01498e-05	-2.14613e-06	1.03966e-05	-2.99733e-06
0.49	123.072	-0.0203894	7.39559e-07	0.0294405	1.14812e-06	0.00318088	8.88495e-07	0.00071024	-2.61609e-07	0.000187515	-2.19887e-06	1.38113e-05	-4.3878e-06	2.00801e-06	-6.02546e-06
0.61	83.9288	-0.0205351	-1.74155e-06	0.0377028	-2.88385e-06	0.00472705	-3.10849e-06	0.00118139	-2.50328e-06	0.000441688	-1.47443e-06	3.28007e-05	-5.16285e-07	6.94246e-06	1.73599e-08
0.73	58.1896	-0.019157	-3.36546e-06	0.0458452	-5.84236e-06	0.00650549	-6.8365e-06	0.00168833	-6.22876e-06	0.000756803	-4.37865e-06	5.74243e-05	-1.96343e-06	2.37813e-05	2.69744e-07
0.85	40.8086	-0.0164524	-3.09035e-06	0.0538093	-5.73574e-06	0.00850477	-7.57782e-06	0.00223022	-8.41149e-06	0.00111548	-8.21681e-06	9.28616e-05	-7.15056e-06	4.96497e-05	-5.50197e-06
0.97	28.8535	-0.0126114	-5.12159e-06	0.0615427	-9.63349e-06	0.0107054	-1.30249e-05	0.00280042	-1.49633e-05	0.00152047	-1.53388e-05	0.000134024	-1.42676e-05	8.41562e-05	-1.20548e-05
1.09	20.531	-0.00783588	-5.16774e-06	0.0690808	-9.87273e-06	0.0130771	-1.37049e-05	0.00340006	-1.63518e-05	0.00196457	-1.76307e-05	0.000186008	-1.75016e-05	0.000119119	-1.60637e-05
1.21	14.6809	-0.00225182	-5.17246e-06	0.0764174	-9.95748e-06	0.0156036	-1.40056e-05	0.00405164	-1.70384e-05	0.00244125	-1.88726e-05	0.000245048	-1.9433e-05	0.000167219	-1.87521e-05
1.33	10.5359	0.00405392	-5.0269e-06	0.0836175	-9.63246e-06	0.0182848	-1.34512e-05	0.0047455	-1.62191e-05	0.00295831	-1.77999e-05	0.00031812	-1.819e-05	0.00021512	-1.75009e-05
1.45	7.58031	0.0110103	-5.07476e-06	0.0907086	-9.73994e-06	0.0211115	-1.36302e-05	0.00549741	-1.64624e-05	0.00350975	-1.80616e-05	0.000404592	-1.83725e-05	0.000269426	-1.74558e-05
1.57	5.4641	0.0185394	-5.27494e-06	0.0977147	-1.01672e-05	0.0240754	-1.43383e-05	0.0063143	-1.75314e-05	0.00409998	-1.95953e-05	0.00050327	-2.04931e-05	0.000328017	-2.02938e-05
1.69	3.94445	0.0265822	-7.42115e-06	0.104657	-1.44134e-05	0.0271703	-2.06001e-05	0.00720111	-2.57002e-05	0.00472762	-2.95538e-05	0.000620076	-3.21288e-05	0.000396925	-3.35057e-05
1.81	2.85038	0.0350859	-6.40495e-06	0.111549	-1.25529e-05	0.0303802	-1.82059e-05	0.00816314	-2.31626e-05	0.00538533	-2.72712e-05	0.000750075	-3.04375e-05	0.000466237	-3.26277e-05
1.93	2.06173	0.0440035	-1.15624e-05	0.118422	-2.27444e-05	0.0337156	-3.31905e-05	0.00920494	-4.25932e-05	0.00607791	-5.07096e-05	0.000897971	-5.73733e-05	0.00054834	-6.24972e-05
2.05	1.49245	0.0532973	-1.14551e-05	0.125281	-2.25746e-05	0.0371608	-3.30398e-05	0.0103326	-4.25649e-05	0.00680256	-5.09104e-05	0.00106706	-5.7892e-05	0.000630857	-6.33871e-05
2.17	1.081	0.0629214	-1.22478e-05	0.132154	-2.41215e-05	0.0407218	-3.52678e-05	0.0115541	-4.53736e-05	0.00756764	-5.41815e-05	0.00125825	-6.15005e-05	0.000727773	-6.72116e-05
2.29	0.783469	0.0728418	-1.30907e-05	0.139048	-2.57862e-05	0.0443961	-3.77132e-05	0.0128745	-4.85403e-05	0.00836971	-5.79941e-05	0.00146945	-6.5871e-05	0.000829466	-7.20425e-05
2.41	0.568314	0.0830298	-1.33747e-05	0.145991	-2.63849e-05	0.0481864	-3.86817e-05	0.0142923	-4.99463e-05	0.00921366	-5.99026e-05	0.00170439	-6.83279e-05	0.00094463	-7.50602e-05
2.53	0.412636	0.0934593	-1.38143e-05	0.152976	-2.72456e-05	0.0520942	-3.99272e-05	0.0158219	-5.15248e-05	0.0100984	-6.17498e-05	0.0019646	-7.03707e-05	0.00106668	-7.72206e-05
2.65	0.299957	0.1041	-1.49227e-05	0.160036	-2.93805e-05	0.0561143	-4.29371e-05	0.0174621	-5.52096e-05	0.0110324	-6.58892e-05	0.0022538	-7.47545e-05	0.00120406	-8.16762e-05
2.77	0.218358	0.114938	-1.50057e-05	0.167169	-2.96035e-05	0.0602554	-4.34032e-05	0.0192102	-5.60489e-05	0.0120078	-6.72336e-05	0.00256693	-7.67103e-05	0.00134999	-8.43006e-05
2.89	0.159212	0.125943	-1.61682e-05	0.174383	-3.19215e-05	0.0645186	-4.68615e-05	0.0210776	-6.06218e-05	0.0130399	-7.28823e-05	0.002915	-8.33796e-05	0.00151323	-9.19159e-05


==> anc/hydro/v1lhc30016pi2hvall.dat <==
0.01	592.892	1.71813e-05	-0.000490396	7.22122e-05	2.36136e-05	3.60568e-07	-4.36158e-06	-6.6057e-05	1.53478e-05	-1.54593e-05	-0.000117818	-0.000163612	-2.89035e-05	-1.82946e-05	-8.36455e-06
0.13	445.084	0.000265448	-0.00695179	0.00578489	2.21781e-05	2.8226e-06	6.12089e-05	0.000178349	-3.7886e-06	1.04435e-05	0.000120201	3.89955e-05	1.68073e-07	-1.14883e-05	-2.02875e-05
0.25	283.765	0.000480274	-0.0124728	0.0195944	8.06202e-05	-4.53122e-06	0.000186505	-1.94466e-05	-1.48642e-06	-1.25678e-06	3.97883e-05	2.51555e-05	2.38196e-06	8.31837e-06	1.18357e-05
0.37	183.286	0.000591184	-0.0153151	0.0332817	0.000149406	-2.14617e-05	0.000758986	0.000707102	5.51861e-06	-6.57569e-08	2.66031e-05	7.33113e-06	-3.83713e-06	2.09967e-06	3.14681e-06
0.49	121.984	0.000595702	-0.0167126	0.046212	0.000203908	-4.26624e-05	0.00140391	0.00175171	1.91502e-05	1.19158e-07	0.000132276	2.26522e-05	-3.71151e-06	-3.19323e-06	2.89301e-06
0.61	83.1729	0.000532526	-0.0167472	0.0592083	0.000238796	-6.07874e-05	0.00215396	0.00293395	3.30524e-05	8.91674e-06	0.000293051	7.20599e-05	5.0788e-06	-3.24423e-06	1.0918e-05
0.73	57.6756	0.000442793	-0.0155065	0.0722208	0.000260828	-7.8792e-05	0.00307144	0.00420871	4.36647e-05	1.84634e-05	0.00049036	0.000150602	1.1207e-05	3.63611e-06	2.43824e-05
0.85	40.4674	0.000344317	-0.0132026	0.0850479	0.000272302	-9.50885e-05	0.00417392	0.00556248	5.6807e-05	2.7327e-05	0.000723472	0.000241379	1.94307e-05	1.51101e-05	4.41646e-05
0.97	28.6339	0.000256967	-0.0100422	0.0975275	0.00027584	-0.000106732	0.00545587	0.00698368	6.32071e-05	3.88599e-05	0.000984369	0.000344021	1.92938e-05	2.6939e-05	6.52664e-05
1.09	20.3949	0.000171599	-0.0062171	0.109649	0.000275144	-0.000114752	0.00691809	0.00846926	7.46854e-05	4.67367e-05	0.00128309	0.000451901	2.94327e-05	3.73241e-05	9.69646e-05
1.21	14.6009	0.00010328	-0.0018549	0.121348	0.000264439	-0.000120184	0.00855357	0.0100021	8.62296e-05	5.74838e-05	0.00162428	0.000565458	4.27349e-05	5.39927e-05	0.000143561
1.33	10.4928	4.88643e-05	0.00295377	0.132695	0.000258002	-0.00012034	0.0103694	0.0115885	0.000100133	6.66668e-05	0.00200991	0.000682521	5.64073e-05	6.78138e-05	0.000196359
1.45	7.56075	4.78649e-06	0.00812582	0.143682	0.000246466	-0.000115957	0.0123531	0.0132155	0.000110489	7.8176e-05	0.00243499	0.000800929	6.88442e-05	8.18936e-05	0.000258215
1.57	5.45892	-2.8434e-05	0.013583	0.154316	0.000231132	-0.000112897	0.0145035	0.0148797	0.000116237	8.67813e-05	0.0029027	0.000920444	7.76157e-05	9.53857e-05	0.000321252
1.69	3.94755	-4.78544e-05	0.0192634	0.1646	0.000212529	-0.00010089	0.0168043	0.0165717	0.000116029	9.72342e-05	0.0034056	0.00104118	7.60284e-05	0.000106629	0.000385354
1.81	2.85777	-6.25787e-05	0.0251198	0.174544	0.000196685	-8.82975e-05	0.0192594	0.018282	0.000119753	0.000108809	0.00396221	0.00115794	8.35194e-05	0.000120968	0.000469186
1.93	2.07093	-6.52005e-05	0.031102	0.184172	0.000172229	-7.2772e-05	0.0218484	0.0200096	0.000107284	0.000119335	0.00454439	0.00127946	6.90544e-05	0.000132673	0.00053642
2.05	1.50196	-6.85444e-05	0.0371737	0.19348	0.000154943	-5.95322e-05	0.0245789	0.0217439	0.00010735	0.000128687	0.00519167	0.00139316	7.29026e-05	0.000145108	0.000636821
2.17	1.08997	-6.0409e-05	0.0433023	0.202506	0.000138103	-3.74558e-05	0.0274343	0.0234928	0.000104487	0.000141993	0.00588005	0.00151113	7.43359e-05	0.000157881	0.00074195
2.29	0.791478	-5.0334e-05	0.0494562	0.211254	0.000120104	-1.89272e-05	0.0304077	0.0252509	0.00010105	0.000153034	0.00661275	0.00162635	7.57556e-05	0.0001696	0.000855892
2.41	0.575212	-3.59513e-05	0.0556091	0.219759	0.000104013	3.87737e-06	0.0334902	0.0270203	9.86995e-05	0.000166691	0.00739562	0.00174108	7.41431e-05	0.000183002	0.000979854
2.53	0.418429	-2.25552e-05	0.0617409	0.228035	8.69986e-05	2.33788e-05	0.0366799	0.0287994	9.39506e-05	0.000180208	0.00822244	0.00185816	7.53825e-05	0.000196192	0.00111145
2.65	0.304726	-1.30002e-06	0.0678283	0.236109	6.92883e-05	4.88803e-05	0.0399681	0.030592	8.52538e-05	0.000195441	0.00910001	0.00197361	7.22462e-05	0.000207986	0.00125145
2.77	0.222228	1.74302e-05	0.0738584	0.243999	5.44789e-05	7.30846e-05	0.0433532	0.0323953	8.12169e-05	0.000208226	0.0100256	0.00209064	7.20872e-05	0.000220756	0.00140209
2.89	0.162316	3.84858e-05	0.0798096	0.251718	3.58366e-05	0.000100267	0.0468243	0.0342106	7.13159e-05	0.000225997	0.0109962	0.0022087	6.46806e-05	0.000236847	0.00155586


==> anc/hydro/v1lhc30024hvall.dat <==
0.01	600.969	-0.000574031	5.29045e-06	3.7457e-05	1.46197e-05	1.02797e-06	-2.36354e-06	-2.18662e-05	1.06047e-05	-8.62298e-05	1.53322e-05	-8.96184e-05	-5.84522e-07	-2.05659e-05	1.20205e-06
0.13	450.586	-0.00814796	-3.19892e-06	0.00305448	-1.79982e-06	3.01141e-06	-1.39828e-06	6.78701e-05	-1.33643e-06	0.000112009	-4.63066e-06	9.60036e-06	-5.00664e-06	-2.7179e-05	1.01562e-06
0.25	287.752	-0.0141006	-3.45405e-06	0.0103042	-2.94941e-06	0.00050393	-2.49326e-06	6.41116e-05	6.24546e-07	5.18526e-05	5.30557e-07	2.37318e-05	-1.72881e-06	1.79734e-05	-1.72932e-06
0.37	186.449	-0.0169129	-3.97653e-07	0.017718	-2.9784e-07	0.00171335	3.11972e-07	0.000265526	8.77353e-07	3.09266e-05	6.81132e-07	4.39522e-06	-5.72299e-07	7.26808e-06	-2.45279e-06
0.49	124.579	-0.0183672	1.0438e-06	0.0248173	1.65184e-06	0.00303513	1.5677e-06	0.000569878	8.2019e-07	0.000111	-2.87517e-07	1.60433e-05	-1.30089e-06	1.50783e-06	-1.79877e-06
0.61	85.344	-0.0185549	-1.72461e-06	0.0319356	-2.94989e-06	0.00447997	-3.37068e-06	0.000936845	-2.9855e-06	0.000233385	-2.07618e-06	4.385e-05	-1.07265e-06	7.27516e-06	-3.68232e-07
0.73	59.4958	-0.017432	-2.26703e-06	0.0390529	-4.02782e-06	0.00608063	-4.9059e-06	0.0013242	-4.75017e-06	0.00039229	-3.67112e-06	8.90262e-05	-2.00838e-06	2.40405e-05	-2.38509e-07
0.85	41.9831	-0.0151484	-2.8019e-06	0.0460776	-5.15934e-06	0.00783081	-6.69098e-06	0.00173056	-7.18371e-06	0.000574373	-6.69247e-06	0.000147593	-5.53242e-06	5.19663e-05	-4.13097e-06
0.97	29.8829	-0.0118564	-4.5482e-06	0.0529414	-8.53459e-06	0.00970689	-1.14905e-05	0.00216179	-1.31145e-05	0.000789248	-1.33145e-05	0.000213842	-1.22085e-05	8.54962e-05	-1.00903e-05
1.09	21.4141	-0.00774446	-4.66886e-06	0.0596494	-8.72895e-06	0.0116954	-1.17184e-05	0.00261972	-1.34183e-05	0.00103652	-1.38677e-05	0.000287927	-1.32971e-05	0.000122832	-1.20127e-05
1.21	15.4254	-0.002915	-5.16093e-06	0.0661749	-9.89852e-06	0.0137812	-1.38347e-05	0.00311148	-1.66755e-05	0.00130959	-1.82398e-05	0.000366093	-1.8472e-05	0.000168617	-1.74406e-05
1.33	11.1548	0.00254925	-4.00512e-06	0.0725755	-7.69875e-06	0.0159629	-1.08055e-05	0.00364632	-1.31164e-05	0.00161621	-1.4508e-05	0.000454067	-1.4949e-05	0.000216074	-1.44933e-05
1.45	8.08873	0.00857839	-3.92622e-06	0.0788503	-7.54658e-06	0.0182349	-1.05877e-05	0.00422302	-1.28361e-05	0.001955	-1.41574e-05	0.000547592	-1.45042e-05	0.000268293	-1.39128e-05
1.57	5.8775	0.0151021	-4.08529e-06	0.0850199	-7.9103e-06	0.0205893	-1.12384e-05	0.00485378	-1.38773e-05	0.00232047	-1.56955e-05	0.000650518	-1.66313e-05	0.000322688	-1.66948e-05
1.69	4.27765	0.0220602	-5.67302e-06	0.0910966	-1.10777e-05	0.0230223	-1.59691e-05	0.00553248	-2.01457e-05	0.00271935	-2.34655e-05	0.000753997	-2.58543e-05	0.00038054	-2.73066e-05
1.81	3.1169	0.029404	-5.44708e-06	0.097088	-1.06653e-05	0.0255292	-1.54437e-05	0.00627336	-1.96047e-05	0.00314339	-2.3017e-05	0.00087004	-2.56021e-05	0.000438861	-2.73365e-05
1.93	2.27353	0.0370907	-9.23937e-06	0.103023	-1.82132e-05	0.0281057	-2.66691e-05	0.00707357	-3.43798e-05	0.00359244	-4.11531e-05	0.000990845	-4.68402e-05	0.00050214	-5.13394e-05
2.05	1.65981	0.0450798	-9.73415e-06	0.108901	-1.91247e-05	0.0307472	-2.78535e-05	0.00793581	-3.56508e-05	0.00406995	-4.23122e-05	0.00111942	-4.77084e-05	0.000567449	-5.17873e-05
2.17	1.21257	0.05333	-9.95729e-06	0.114744	-1.96132e-05	0.0334559	-2.86825e-05	0.00886379	-3.69115e-05	0.00457092	-4.409e-05	0.00125629	-5.006e-05	0.000637659	-5.4721e-05
2.29	0.886442	0.0618107	-1.0409e-05	0.120563	-2.05163e-05	0.0362295	-3.00357e-05	0.00986276	-3.87111e-05	0.00510058	-4.63282e-05	0.00140172	-5.27232e-05	0.000710703	-5.77873e-05
2.41	0.648614	0.0704947	-1.0923e-05	0.126374	-2.15445e-05	0.0390777	-3.15761e-05	0.0109344	-4.07544e-05	0.00565514	-4.88521e-05	0.00156169	-5.56864e-05	0.00078508	-6.11253e-05
2.53	0.475066	0.0793597	-1.13673e-05	0.132196	-2.24016e-05	0.0419922	-3.27869e-05	0.0120821	-4.22399e-05	0.00623756	-5.05233e-05	0.00173195	-5.7455e-05	0.000866935	-6.29141e-05
2.65	0.348378	0.0883826	-1.16884e-05	0.138037	-2.30582e-05	0.0449791	-3.38047e-05	0.0133055	-4.3649e-05	0.00684858	-5.235e-05	0.00191431	-5.9713e-05	0.000954404	-6.55965e-05
2.77	0.255841	0.0975483	-1.22341e-05	0.143914	-2.41353e-05	0.0480481	-3.53844e-05	0.0146063	-4.56902e-05	0.00749608	-5.48003e-05	0.002112	-6.25111e-05	0.0010464	-6.86743e-05
2.89	0.188188	0.106841	-1.29854e-05	0.149832	-2.56331e-05	0.0511943	-3.7619e-05	0.0159887	-4.86456e-05	0.00817097	-5.84533e-05	0.0023265	-6.68297e-05	0.00114424	-7.36163e-05


==> anc/hydro/v1lhc30024pi2hvall.dat <==
0.01	601.528	1.18382e-05	-0.000457048	6.24705e-05	2.17995e-05	-3.61755e-07	-2.89316e-06	-6.01474e-05	1.55117e-05	2.24173e-06	-9.74165e-05	-0.000154311	1.36888e-06	-1.41013e-05	4.87257e-06
0.13	450.997	0.000153237	-0.00657684	0.00525109	2.83559e-05	-4.42221e-06	7.4189e-05	0.000135045	6.7975e-06	2.03201e-06	0.000101548	3.70476e-05	-9.67336e-06	-1.01488e-05	-1.29166e-05
0.25	287.983	0.000254799	-0.0116849	0.0175749	0.000101955	1.89967e-05	0.000162516	-8.23451e-06	7.50913e-06	4.21915e-06	4.05275e-05	2.42836e-05	1.15533e-06	6.46844e-06	5.41816e-06
0.37	186.529	0.000307502	-0.0142497	0.0298275	0.000196168	5.92293e-05	0.00062664	0.000672783	-1.40098e-05	-1.88518e-06	2.98846e-05	-8.94039e-09	-3.97355e-06	2.42083e-06	4.70754e-06
0.49	124.585	0.000327874	-0.0155366	0.0414081	0.000274333	9.83252e-05	0.00117059	0.001637	-4.68845e-05	-5.10855e-06	0.000122341	2.14722e-05	3.29206e-06	1.79641e-06	1.16861e-06
0.61	85.3307	0.000340224	-0.0156365	0.0530199	0.00031075	0.000129055	0.00180405	0.00271937	-8.61668e-05	-1.65762e-05	0.000267804	6.65324e-05	-2.59467e-07	-3.31846e-06	8.77332e-06
0.73	59.4881	0.000338151	-0.01459	0.0646244	0.000328955	0.000166539	0.00258066	0.00386612	-0.00012776	-2.60364e-05	0.000445886	0.000135526	-1.74517e-06	1.468e-06	1.42601e-05
0.85	41.9882	0.000331876	-0.0125808	0.0760372	0.00033478	0.00020503	0.00351142	0.00505947	-0.000165943	-4.06541e-05	0.000650993	0.000218883	-3.71252e-06	7.87222e-06	2.31813e-05
0.97	29.9003	0.000324059	-0.00978762	0.0871116	0.000326183	0.00024249	0.004585	0.00628719	-0.000204961	-5.15525e-05	0.000879647	0.00030759	-9.2144e-06	1.44692e-05	3.08657e-05
1.09	21.4402	0.000315214	-0.0063799	0.0978286	0.000313562	0.000281359	0.0058073	0.00754646	-0.000237405	-6.04768e-05	0.00113707	0.000401284	-1.33643e-05	2.29807e-05	4.64945e-05
1.21	15.4566	0.000306219	-0.00247686	0.108129	0.000295733	0.000317981	0.00715968	0.00882054	-0.000264519	-7.19989e-05	0.00142127	0.000499358	-1.13384e-05	3.07007e-05	6.70224e-05
1.33	11.1879	0.000295766	0.00184174	0.118076	0.000282699	0.000353539	0.00865765	0.0101187	-0.000283359	-8.02003e-05	0.00173793	0.000597243	-6.14504e-06	3.77582e-05	9.72392e-05
1.45	8.12122	0.000286986	0.0065031	0.127656	0.000268637	0.000386242	0.0102856	0.0114313	-0.000301732	-8.61764e-05	0.00208141	0.000693031	-1.52739e-06	4.44444e-05	0.000132953
1.57	5.90784	0.00027914	0.0114356	0.136874	0.000255322	0.00041687	0.0120371	0.0127541	-0.000318913	-8.86713e-05	0.00244877	0.000790232	-2.94946e-07	5.09425e-05	0.000169115
1.69	4.30497	0.000273122	0.0165898	0.145737	0.000240897	0.000446048	0.013903	0.0140781	-0.000335755	-8.89496e-05	0.0028368	0.000881829	-8.45515e-07	5.7115e-05	0.000203772
1.81	3.14077	0.00026541	0.0219163	0.154247	0.000231783	0.000470312	0.0158803	0.0153964	-0.000342902	-9.04629e-05	0.00325816	0.000970246	4.91303e-06	6.53596e-05	0.00025473
1.93	2.29394	0.000257892	0.0273749	0.162434	0.000215278	0.000493128	0.0179522	0.0167102	-0.000361887	-8.81005e-05	0.00368854	0.00105402	-9.35991e-06	7.24341e-05	0.000287453
2.05	1.67693	0.000254718	0.0329351	0.170298	0.000208962	0.000512516	0.0201232	0.0180176	-0.000366103	-8.48663e-05	0.00416011	0.00113601	-1.96216e-06	8.05488e-05	0.000350385
2.17	1.22671	0.000251501	0.0385679	0.177866	0.000203188	0.00052961	0.0223852	0.0193137	-0.000368704	-8.18988e-05	0.00465662	0.00121211	2.68756e-06	8.80918e-05	0.000412725
2.29	0.897958	0.000246821	0.0442423	0.185151	0.000197778	0.00054684	0.0247262	0.0206026	-0.000369304	-7.64229e-05	0.00517663	0.00128402	8.6659e-06	9.54656e-05	0.000480355
2.41	0.657896	0.000244703	0.0499382	0.192185	0.000194845	0.000559454	0.027141	0.0218844	-0.000367203	-6.85876e-05	0.00572222	0.00135314	1.42177e-05	0.000104171	0.000551611
2.53	0.482477	0.000243849	0.0556349	0.198991	0.000189148	0.000574907	0.0296261	0.0231618	-0.00036317	-6.06524e-05	0.00629319	0.00142339	2.17905e-05	0.000112954	0.000627066
2.65	0.354247	0.000243619	0.0613192	0.205595	0.000187767	0.000585983	0.032179	0.0244367	-0.00035951	-5.33464e-05	0.00688858	0.0014867	2.86816e-05	0.000122657	0.000706995
2.77	0.260463	0.000242304	0.0669684	0.212022	0.00018505	0.000599074	0.0347926	0.0257105	-0.000354555	-4.08013e-05	0.00750829	0.00154949	3.60949e-05	0.000134893	0.000787317
2.89	0.191808	0.000242952	0.0725706	0.218291	0.000180319	0.000612828	0.0374695	0.0269858	-0.000350507	-2.85702e-05	0.00815715	0.00161009	4.13644e-05	0.000145097	0.000872955


==> anc/hydro/v1lhc3008hvall.dat <==
0.01	593.551	-0.00064402	8.10088e-06	5.16744e-05	2.35962e-05	2.44866e-06	-4.56758e-06	-2.85702e-05	1.64411e-05	-0.00027978	2.2904e-05	-0.000143307	5.59685e-07	-2.90553e-05	5.96493e-07
0.13	446.205	-0.00923133	-3.85375e-06	0.00400301	-2.71523e-06	-7.49284e-05	-4.07132e-07	8.03943e-05	-1.52539e-06	0.000234063	-7.01034e-06	2.02527e-05	-9.35421e-06	-3.12395e-05	1.29758e-06
0.25	283.91	-0.0166451	-6.25653e-06	0.0138231	-3.42497e-06	0.000749688	1.77627e-07	6.60929e-05	2.09538e-06	2.51928e-05	3.43615e-06	2.85028e-05	1.33924e-06	1.96106e-05	-4.52333e-07
0.37	182.857	-0.0204793	1.10728e-06	0.0238251	1.89636e-06	0.0026263	1.97023e-06	0.000362676	9.74204e-07	3.19542e-05	-1.10043e-06	7.90896e-06	-3.68397e-06	9.24308e-06	-5.74637e-06
0.49	121.223	-0.0223819	2.89267e-07	0.0333363	5.46934e-07	0.00465996	5.97338e-07	0.000844227	1.69436e-07	0.000240031	-8.66665e-07	1.44704e-05	-2.2845e-06	4.91626e-07	-3.5282e-06
0.61	82.1923	-0.022457	-2.08708e-06	0.0427884	-3.53403e-06	0.00689567	-3.95459e-06	0.00142282	-3.36049e-06	0.000570093	-2.13632e-06	5.00906e-05	-8.6211e-07	5.63576e-06	-6.68051e-08
0.73	56.5881	-0.0207833	-3.66494e-06	0.0521743	-6.44553e-06	0.00939798	-7.71516e-06	0.00205325	-7.27708e-06	0.000980813	-5.39906e-06	0.000109325	-2.71033e-06	2.53952e-05	-5.65296e-09
0.85	39.3741	-0.0175985	-4.40459e-06	0.0614113	-7.91441e-06	0.0121556	-9.92241e-06	0.00272837	-1.02755e-05	0.00145727	-9.25784e-06	0.000181256	-7.41593e-06	5.67186e-05	-5.32248e-06
0.97	27.6045	-0.0131286	-6.33049e-06	0.0704446	-1.19035e-05	0.0151381	-1.60825e-05	0.00344339	-1.84495e-05	0.00199317	-1.88612e-05	0.000271152	-1.74548e-05	9.71888e-05	-1.46059e-05
1.09	19.4688	-0.00759391	-7.01628e-06	0.0793064	-1.32201e-05	0.0183337	-1.79694e-05	0.00420376	-2.09089e-05	0.00258119	-2.19985e-05	0.000377515	-2.14528e-05	0.000143576	-1.96223e-05
1.21	13.7948	-0.00113373	-7.40543e-06	0.0879925	-1.41878e-05	0.0217088	-1.98073e-05	0.0050208	-2.38728e-05	0.00323067	-2.61768e-05	0.000486451	-2.66963e-05	0.000195422	-2.55635e-05
1.33	9.80796	0.00617576	-6.25613e-06	0.096585	-1.20242e-05	0.0252856	-1.68737e-05	0.00590453	-2.048e-05	0.00393647	-2.26542e-05	0.000612791	-2.33529e-05	0.00025298	-2.26657e-05
1.45	6.99003	0.0142453	-6.30768e-06	0.105108	-1.2085e-05	0.029052	-1.68646e-05	0.00686406	-2.02954e-05	0.00469927	-2.21764e-05	0.000755462	-2.24679e-05	0.000318444	-2.12802e-05
1.57	4.9908	0.0230017	-6.15083e-06	0.113594	-1.19046e-05	0.0330047	-1.69011e-05	0.00791302	-2.08495e-05	0.00552616	-2.35534e-05	0.000917931	-2.49244e-05	0.00038995	-2.49852e-05
1.69	3.56849	0.0323791	-9.2356e-06	0.122062	-1.79571e-05	0.0371337	-2.57108e-05	0.00906207	-3.2153e-05	0.00640663	-3.70811e-05	0.00109497	-4.0441e-05	0.000469133	-4.23122e-05
1.81	2.55419	0.0423225	-8.32506e-06	0.13053	-1.63174e-05	0.0414351	-2.36692e-05	0.0103195	-3.0119e-05	0.00734614	-3.54696e-05	0.00129598	-3.95978e-05	0.000559795	-4.24581e-05
1.93	1.82998	0.0527901	-1.50835e-05	0.139037	-2.96523e-05	0.0459207	-4.3226e-05	0.0116938	-5.53889e-05	0.00834932	-6.58145e-05	0.00152309	-7.42804e-05	0.000656243	-8.06739e-05
2.05	1.31223	0.0637274	-1.47603e-05	0.147579	-2.90576e-05	0.0505623	-4.24569e-05	0.0131946	-5.45758e-05	0.00940887	-6.5105e-05	0.00177477	-7.38217e-05	0.000764389	-8.05948e-05
2.17	0.941596	0.0751002	-1.57029e-05	0.156189	-3.09218e-05	0.0553853	-4.51996e-05	0.0148339	-5.81304e-05	0.0105344	-6.93797e-05	0.00205351	-7.86988e-05	0.000883746	-8.59319e-05
2.29	0.676136	0.0868683	-1.64557e-05	0.164879	-3.24312e-05	0.0603823	-4.74704e-05	0.0166153	-6.11646e-05	0.0117316	-7.31706e-05	0.00236677	-8.32249e-05	0.00101662	-9.11515e-05
2.41	0.485983	0.098999	-1.71976e-05	0.173665	-3.38868e-05	0.0655559	-4.9586e-05	0.0185505	-6.38657e-05	0.0129995	-7.63682e-05	0.00271728	-8.68231e-05	0.00116556	-9.50541e-05
2.53	0.349681	0.111452	-1.76221e-05	0.182552	-3.47616e-05	0.0709101	-5.09566e-05	0.0206476	-6.57853e-05	0.014342	-7.88827e-05	0.00310971	-8.99548e-05	0.0013343	-9.87884e-05
2.65	0.251935	0.124207	-1.79232e-05	0.191558	-3.53826e-05	0.0764398	-5.19332e-05	0.0229123	-6.71671e-05	0.0157648	-8.07289e-05	0.00354044	-9.23283e-05	0.00151768	-0.000101749
2.77	0.181792	0.137227	-1.87883e-05	0.200681	-3.70826e-05	0.0821496	-5.4409e-05	0.0253462	-7.0333e-05	0.0172682	-8.44761e-05	0.00402091	-9.65297e-05	0.00172451	-0.000106265
2.89	0.131405	0.150479	-2.10119e-05	0.209923	-4.14634e-05	0.0880336	-6.0818e-05	0.0279555	-7.85859e-05	0.0188604	-9.4343e-05	0.00455458	-0.000107747	0.00195751	-0.000118548


==> anc/hydro/v1lhc3008pi2hvall.dat <==
0.01	588.586	1.60192e-05	-0.00054933	8.44661e-05	2.79312e-05	-2.68409e-07	-5.69103e-06	-7.7378e-05	2.02631e-05	-1.43734e-05	-0.00012288	-0.000279833	2.7275e-06	-2.4891e-05	-2.27396e-05
0.13	442.436	0.00019295	-0.00772351	0.00667429	2.09731e-05	-2.36125e-06	4.14596e-05	7.62062e-05	-8.14833e-06	1.05088e-05	0.000165973	8.08929e-05	-1.22763e-05	-1.05544e-05	-3.39958e-05
0.25	281.492	0.000311068	-0.0140496	0.0228945	7.95989e-05	5.4336e-06	0.000211125	-6.39456e-05	9.29095e-07	2.56692e-07	7.13599e-05	2.4467e-05	-2.13939e-07	8.36904e-06	1.81516e-05
0.37	181.228	0.000374766	-0.0173928	0.0390119	0.000153829	2.18586e-05	0.000921083	0.000920019	9.68002e-06	-3.85739e-06	3.4894e-05	-6.13853e-06	-1.8646e-06	1.395e-06	8.01634e-06
0.49	120.099	0.000411192	-0.0189022	0.0542202	0.000205121	3.23822e-05	0.00170851	0.0023255	1.98838e-05	1.1889e-06	0.000161573	1.24921e-05	-7.71763e-07	-1.06841e-06	9.65547e-07
0.61	81.424	0.000440393	-0.0187345	0.0694029	0.00024018	4.28807e-05	0.00261778	0.00395348	3.29258e-05	1.93973e-06	0.000367201	7.97717e-05	-7.50339e-07	-3.83129e-06	1.40894e-05
0.73	56.0757	0.000460126	-0.0170805	0.0845162	0.000260818	5.14805e-05	0.00375254	0.00570365	4.4109e-05	6.55389e-06	0.000631054	0.000176114	-5.60683e-06	3.79152e-06	3.75831e-05
0.85	39.0425	0.000476854	-0.0142306	0.0993712	0.000272741	6.70705e-05	0.00513887	0.00754387	5.81328e-05	1.24673e-05	0.00095695	0.000289206	-1.03827e-05	1.47379e-05	7.19524e-05
0.97	27.398	0.000484103	-0.0104387	0.113819	0.000271772	7.89934e-05	0.00676436	0.00945295	6.25638e-05	1.77167e-05	0.00133672	0.000414575	-2.11357e-05	2.61967e-05	0.000114149
1.09	19.3468	0.000492482	-0.00593185	0.127865	0.000269349	9.29089e-05	0.00864539	0.0114271	6.65683e-05	2.17665e-05	0.00178868	0.000543895	-3.09263e-05	4.24838e-05	0.000170393
1.21	13.7284	0.000500264	-0.000849962	0.141457	0.000263706	0.00010827	0.0107605	0.0134416	7.95494e-05	2.85728e-05	0.00231353	0.000672526	-3.10255e-05	5.24641e-05	0.000245677
1.33	9.77718	0.000496835	0.00469332	0.154683	0.000253673	0.000120567	0.0131257	0.0155115	8.71347e-05	3.66347e-05	0.00291737	0.000802133	-2.8872e-05	6.69691e-05	0.000336124
1.45	6.98118	0.000495622	0.0106088	0.167544	0.000240315	0.000134339	0.0157312	0.0176244	9.12579e-05	4.29892e-05	0.0035987	0.000925704	-2.77851e-05	7.85158e-05	0.000436579
1.57	4.99464	0.000493046	0.0168046	0.180051	0.000225419	0.000148729	0.018572	0.0197801	9.07355e-05	5.38239e-05	0.00435971	0.00104339	-3.02593e-05	8.99369e-05	0.000547214
1.69	3.57901	0.000490566	0.0232154	0.192214	0.000203435	0.000162904	0.021632	0.0219683	8.27026e-05	6.34935e-05	0.00518946	0.0011535	-4.23452e-05	0.00010267	0.00065933
1.81	2.5676	0.000483593	0.0297836	0.204036	0.000188079	0.00017636	0.0249177	0.0241773	8.39542e-05	7.36517e-05	0.00611545	0.00125545	-4.17957e-05	0.000112856	0.00080022
1.93	1.84397	0.000478629	0.0364507	0.215543	0.000160139	0.00018753	0.0283962	0.0264179	6.19879e-05	8.40822e-05	0.00710233	0.00135047	-6.50429e-05	0.000121726	0.000925896
2.05	1.3255	0.000475553	0.043186	0.226732	0.000142536	0.000201703	0.0320847	0.02867	5.89464e-05	9.66483e-05	0.00819107	0.00143241	-6.35181e-05	0.00013249	0.00109534
2.17	0.95349	0.000469624	0.0499455	0.237642	0.000123389	0.000213285	0.0359634	0.0309515	5.28272e-05	0.000107621	0.0093642	0.00151024	-6.49641e-05	0.000141074	0.00128074
2.29	0.686394	0.000464744	0.0566955	0.248275	0.000105368	0.000224605	0.0400191	0.0332542	4.66327e-05	0.000118953	0.0106216	0.00157934	-6.48996e-05	0.000151274	0.00148221
2.41	0.494596	0.000460523	0.0634105	0.258662	8.80535e-05	0.000235877	0.0442469	0.035582	4.07145e-05	0.000131427	0.0119662	0.00163979	-6.43103e-05	0.000159947	0.00170335
2.53	0.356765	0.000451502	0.070065	0.268811	6.93851e-05	0.000246367	0.0486332	0.0379354	3.2079e-05	0.000145407	0.0133942	0.00169951	-6.46523e-05	0.000167892	0.00194058
2.65	0.257669	0.000452644	0.0766354	0.278743	5.48881e-05	0.000261612	0.0531711	0.0403153	2.91051e-05	0.000160023	0.0149084	0.00175136	-6.36747e-05	0.000179843	0.00219855
2.77	0.186376	0.000446988	0.0831039	0.288469	3.38339e-05	0.00027384	0.0578513	0.042721	2.02842e-05	0.000174645	0.0165103	0.00180206	-6.3257e-05	0.000190087	0.00247851
2.89	0.135032	0.000442374	0.0894502	0.298	1.49944e-05	0.000286208	0.062657	0.0451532	9.09088e-06	0.000189695	0.0181917	0.00185071	-6.67374e-05	0.000200878	0.00277655


==> anc/hydro/v1lhc30hvall.dat <==
0.01	583.532	-0.000698215	9.15568e-06	5.98327e-05	2.90913e-05	3.02385e-06	-4.11527e-06	-3.30337e-05	2.11168e-05	-0.00047822	2.74153e-05	-0.00013902	5.84101e-07	-4.25098e-05	3.70158e-08
0.13	439.299	-0.01004	-5.59548e-06	0.00456806	-1.86778e-06	-0.000129034	6.36927e-07	4.11617e-05	-1.57183e-06	0.000361527	-5.73122e-06	5.70725e-06	-1.11821e-05	-5.01184e-05	1.24031e-06
0.25	278.802	-0.0183496	-5.52797e-06	0.0159918	-5.80807e-06	0.000886293	-4.40445e-07	8.0116e-05	1.21135e-06	-4.73041e-07	2.10517e-06	3.97513e-05	-5.4655e-07	3.03828e-05	8.11874e-07
0.37	178.886	-0.0228197	2.37049e-07	0.0277555	3.76039e-07	0.00315866	1.50314e-07	0.000483522	-7.90961e-07	3.66747e-05	-2.5528e-06	1.22971e-05	-4.70572e-06	1.31851e-05	-6.35742e-06
0.49	117.965	-0.0249482	5.88765e-07	0.0390365	1.10968e-06	0.00561562	1.31294e-06	0.00112039	8.24261e-07	0.00038705	-5.59818e-07	1.64839e-05	-2.59359e-06	-4.3353e-06	-4.59818e-06
0.61	79.3878	-0.0249383	-2.84568e-06	0.0502633	-4.70959e-06	0.00838327	-5.06222e-06	0.00189943	-4.04058e-06	0.00095808	-2.32606e-06	4.88015e-05	-7.78043e-07	1.11063e-05	-3.67468e-08
0.73	54.1566	-0.0229794	-4.57946e-06	0.0614277	-8.11485e-06	0.0115446	-9.84735e-06	0.00274833	-9.50487e-06	0.0016684	-7.36262e-06	0.000111061	-4.14895e-06	4.33479e-05	-8.29198e-07
0.85	37.2955	-0.019355	-4.97255e-06	0.0724586	-9.15225e-06	0.0150984	-1.19281e-05	0.00364535	-1.30009e-05	0.00249441	-1.24265e-05	0.000193053	-1.05671e-05	9.6453e-05	-7.97081e-06
0.97	25.8625	-0.0143084	-8.28186e-06	0.0832967	-1.56088e-05	0.0190032	-2.11733e-05	0.00459009	-2.44354e-05	0.00342756	-2.51938e-05	0.0002968	-2.35965e-05	0.0001658	-2.00942e-05
1.09	18.0361	-0.00807042	-8.57965e-06	0.0939942	-1.6401e-05	0.0232395	-2.27965e-05	0.00559027	-2.72642e-05	0.00445837	-2.95159e-05	0.000418145	-2.94924e-05	0.000249974	-2.73474e-05
1.21	12.6355	-0.000771826	-9.77985e-06	0.104529	-1.86977e-05	0.0277755	-2.60188e-05	0.00665938	-3.1233e-05	0.00558434	-3.4102e-05	0.000572607	-3.465e-05	0.000350611	-3.31096e-05
1.33	8.88298	0.00750405	-8.29649e-06	0.115016	-1.59191e-05	0.0326216	-2.22802e-05	0.00781615	-2.69491e-05	0.0068095	-2.96943e-05	0.000750805	-3.04919e-05	0.000468298	-2.95007e-05
1.45	6.26111	0.0166906	-8.12182e-06	0.125476	-1.55964e-05	0.0377689	-2.18449e-05	0.00907548	-2.64163e-05	0.00813426	-2.90284e-05	0.000963218	-2.95875e-05	0.00060421	-2.81847e-05
1.57	4.42254	0.026716	-8.28569e-06	0.135944	-1.60522e-05	0.043211	-2.28279e-05	0.0104601	-2.82311e-05	0.00955966	-3.20014e-05	0.00121393	-3.40179e-05	0.000755333	-3.43017e-05
1.69	3.12958	0.0375248	-1.1995e-05	0.146441	-2.33533e-05	0.0489358	-3.351e-05	0.0119866	-4.20312e-05	0.011086	-4.86514e-05	0.00150871	-5.32842e-05	0.000932505	-5.60055e-05
1.81	2.21794	0.0490625	-1.08949e-05	0.156986	-2.13595e-05	0.0549391	-3.09952e-05	0.0136632	-3.94623e-05	0.0127122	-4.65025e-05	0.00184789	-5.19526e-05	0.00112817	-5.57481e-05
1.93	1.57418	0.0612785	-2.01052e-05	0.16761	-3.95487e-05	0.0612126	-5.77105e-05	0.015524	-7.40495e-05	0.0144424	-8.81337e-05	0.00224389	-9.96596e-05	0.00135297	-0.00010846
2.05	1.1188	0.0741276	-2.00056e-05	0.178309	-3.9395e-05	0.0677434	-5.75879e-05	0.0175614	-7.40719e-05	0.0162684	-8.84287e-05	0.00269213	-0.000100352	0.00159858	-0.000109656
2.17	0.79614	0.0875676	-2.13002e-05	0.189122	-4.19571e-05	0.0745449	-6.13621e-05	0.0198075	-7.89726e-05	0.0182113	-9.43386e-05	0.0032038	-0.000107121	0.00187709	-0.000117103
2.29	0.567275	0.10155	-2.26758e-05	0.200049	-4.46928e-05	0.0816068	-6.54251e-05	0.0222679	-8.431e-05	0.0202665	-0.000100874	0.00378694	-0.000114751	0.00219128	-0.000125695
2.41	0.404816	0.116031	-2.38644e-05	0.211103	-4.70293e-05	0.0889267	-6.88316e-05	0.0249641	-8.86775e-05	0.0224397	-0.000106071	0.00444484	-0.000120633	0.00254167	-0.000132113
2.53	0.289349	0.13096	-2.41126e-05	0.222291	-4.75749e-05	0.0965029	-6.97638e-05	0.0278972	-9.01094e-05	0.0247411	-0.000108118	0.00518321	-0.000123388	0.00293186	-0.000135629
2.65	0.207193	0.146297	-2.56372e-05	0.233612	-5.05567e-05	0.104322	-7.4077e-05	0.0310821	-9.55858e-05	0.0271647	-0.000114567	0.00600436	-0.000130623	0.00336137	-0.00014348
2.77	0.148665	0.161991	-2.61369e-05	0.245065	-5.16009e-05	0.112382	-7.57467e-05	0.0345298	-9.79821e-05	0.0297238	-0.000117791	0.00692198	-0.000134752	0.00384498	-0.00014855
2.89	0.106902	0.17799	-2.86014e-05	0.256639	-5.64717e-05	0.120664	-8.29095e-05	0.0382372	-0.000107271	0.0324123	-0.000128996	0.00793099	-0.000147625	0.00437467	-0.000162814


==> anc/hydro/v1lhc30pi2hvall.dat <==
0.01	579.874	4.293e-05	-0.000586421	9.85429e-05	3.24611e-05	-1.5866e-07	-6.66574e-06	-9.25312e-05	2.40379e-05	-8.54698e-06	-0.000233103	-0.000262067	8.14799e-06	-3.40625e-05	-4.3182e-05
0.13	436.537	0.000522803	-0.00813636	0.00756712	2.40986e-05	1.71782e-06	2.39477e-05	5.48853e-06	6.36915e-06	6.53796e-07	0.000257163	7.90084e-05	-1.5189e-05	-1.51356e-05	-5.54424e-05
0.25	276.995	0.000859684	-0.0149776	0.0262675	8.35149e-05	-2.5739e-05	0.000295722	-9.07578e-05	8.82694e-07	-8.85663e-07	7.38701e-05	1.83849e-05	2.53594e-07	1.25647e-05	2.92604e-05
0.37	177.582	0.0010558	-0.0186713	0.045096	0.000146533	-8.00433e-05	0.00124928	0.00119743	-7.87223e-06	-1.81073e-06	3.81318e-05	-6.70813e-06	-2.998e-06	3.47905e-06	1.08527e-05
0.49	117.012	0.00117451	-0.0201941	0.0630418	0.000200934	-0.000146443	0.00230646	0.00305634	-1.65341e-05	-7.27501e-06	0.000249958	1.02533e-05	1.5675e-06	-3.88528e-06	2.04267e-07
0.61	78.718	0.0012586	-0.0197809	0.0810052	0.000241597	-0.000211122	0.00353521	0.00525036	-3.94467e-05	-1.15378e-05	0.000596336	7.1378e-05	-1.32338e-06	-2.96901e-06	1.84261e-05
0.73	53.7106	0.00132055	-0.0177198	0.0989338	0.000279822	-0.000271555	0.00505434	0.00763969	-6.37182e-05	-1.78809e-05	0.00104058	0.000158124	-9.9125e-06	9.49923e-06	6.1778e-05
0.85	37.0151	0.00136841	-0.0143492	0.11663	0.000320437	-0.000327598	0.0069018	0.0101689	-8.06196e-05	-2.56595e-05	0.00158826	0.000265625	-1.71387e-05	2.82012e-05	0.000126311
0.97	25.6989	0.00140607	-0.00995826	0.133927	0.000351916	-0.00037674	0.00907892	0.0128078	-0.000102537	-3.39847e-05	0.00223094	0.000385174	-3.28862e-05	5.2415e-05	0.000208355
1.09	17.9508	0.00144383	-0.00478839	0.150848	0.000387636	-0.000418884	0.0115941	0.0155458	-0.000117834	-4.75363e-05	0.00298069	0.000504739	-4.4752e-05	7.69624e-05	0.000310645
1.21	12.601	0.00147043	0.000987571	0.167306	0.000421193	-0.000457133	0.0144468	0.0183481	-0.00012577	-5.69047e-05	0.0038557	0.000622698	-5.12435e-05	0.000106213	0.000448867
1.33	8.8794	0.001497	0.00725359	0.183411	0.000459925	-0.00049162	0.0176514	0.021233	-0.000121845	-7.16069e-05	0.00485387	0.000738404	-4.8089e-05	0.000132573	0.000612717
1.45	6.27521	0.00152043	0.0139054	0.199154	0.000491056	-0.000520516	0.0212036	0.0241849	-0.000120906	-8.41687e-05	0.00597985	0.00084747	-5.1697e-05	0.000160699	0.000801049
1.57	4.44549	0.00154348	0.0208451	0.214542	0.000521882	-0.000546486	0.0251011	0.0272016	-0.000120951	-9.80007e-05	0.00723848	0.000943476	-5.9259e-05	0.000188791	0.001012
1.69	3.15577	0.00156134	0.0279868	0.229559	0.0005427	-0.000570147	0.0293256	0.0302648	-0.000126441	-0.000112488	0.00862387	0.00102971	-7.72785e-05	0.000215378	0.00123452
1.81	2.24406	0.00158007	0.0352704	0.244213	0.000575247	-0.000591541	0.0338787	0.0333683	-0.000120244	-0.000126393	0.0101565	0.00110215	-8.27846e-05	0.00024247	0.00150129
1.93	1.59837	0.00159514	0.0426344	0.258512	0.000587531	-0.000610304	0.0387353	0.0365133	-0.000135987	-0.000140893	0.0118126	0.00115943	-0.000114878	0.000268121	0.00177235
2.05	1.14017	0.00161174	0.0500335	0.272436	0.000613385	-0.000625475	0.0438943	0.039675	-0.000128062	-0.000153846	0.0136293	0.00119826	-0.000118688	0.000293474	0.00210119
2.17	0.81442	0.00162534	0.0574228	0.286028	0.000637558	-0.000638097	0.0493372	0.0428759	-0.000124203	-0.000167434	0.0155894	0.00122062	-0.000125426	0.000318918	0.00246056
2.29	0.582531	0.00163598	0.0647653	0.299278	0.000658389	-0.000651348	0.0550477	0.0461051	-0.000119299	-0.000178921	0.017699	0.00122771	-0.000133273	0.000342721	0.00285886
2.41	0.417316	0.00164793	0.0720249	0.312209	0.000682174	-0.000661863	0.0610087	0.049365	-0.000112953	-0.000190547	0.0199592	0.00121875	-0.000140818	0.000367693	0.00329515
2.53	0.299442	0.00165587	0.0791773	0.324823	0.000703032	-0.000670264	0.0672016	0.0526535	-0.000105887	-0.000200666	0.0223655	0.00119474	-0.000146593	0.000389846	0.00376888
2.65	0.215247	0.00166696	0.0861919	0.337129	0.00072237	-0.000675849	0.0736026	0.0559699	-0.00010342	-0.00020798	0.0249179	0.0011562	-0.000155069	0.000413676	0.00428293
2.77	0.155031	0.00167551	0.093048	0.349132	0.00074282	-0.000680608	0.0801972	0.0593095	-9.76672e-05	-0.000215504	0.0276174	0.00110212	-0.000162184	0.000437389	0.00484261
2.89	0.111895	0.00168033	0.0997256	0.360837	0.000759063	-0.000685928	0.0869557	0.0626753	-9.80927e-05	-0.000222836	0.0304536	0.00104155	-0.000175662	0.000460976	0.00544066


==> anc/hydro/v1lhc40016hvall.dat <==
0.01	428.186	-0.000778022	7.19388e-06	4.51565e-05	2.07295e-05	2.85019e-06	-2.93501e-06	-2.71728e-05	1.43504e-05	-0.000251105	2.22524e-05	-0.000178343	-4.34575e-07	-3.771e-05	-2.32962e-07
0.13	322.003	-0.010462	-3.69107e-06	0.00353163	-1.74271e-06	-0.00010844	-1.11521e-06	0.000129833	-2.27256e-06	0.000216055	-6.71604e-06	3.26073e-05	-8.24957e-06	-3.1934e-05	1.29145e-06
0.25	204.249	-0.0185552	-3.79265e-06	0.0121596	-4.17373e-06	0.000857599	-1.16052e-06	5.04609e-05	1.93342e-06	8.56572e-06	2.00007e-06	3.63582e-05	-6.7396e-07	2.10363e-05	-2.7907e-06
0.37	130.965	-0.0226201	8.14489e-07	0.0208735	1.39356e-06	0.00292267	1.33404e-06	0.000300385	1.92339e-07	3.1958e-05	-2.10631e-06	5.36551e-06	-4.92673e-06	1.32808e-05	-7.04545e-06
0.49	86.3893	-0.0244763	3.79278e-07	0.029226	4.70286e-07	0.00507606	1.10813e-06	0.000710091	4.00104e-07	0.00023181	-1.26642e-07	1.88738e-05	-2.07566e-06	-1.10403e-06	-3.31369e-06
0.61	58.2526	-0.0242613	-2.26873e-06	0.0376555	-3.744e-06	0.00744798	-4.01651e-06	0.00119181	-3.22284e-06	0.000538994	-1.90791e-06	7.18746e-05	-6.99409e-07	9.25682e-06	-6.47259e-09
0.73	39.872	-0.022095	-3.85946e-06	0.0461541	-6.50384e-06	0.0101091	-7.27422e-06	0.00173197	-6.30155e-06	0.000919744	-4.30946e-06	0.000155397	-2.1545e-06	3.77908e-05	-4.1679e-07
0.85	27.575	-0.0182702	-3.04018e-06	0.0546294	-5.64775e-06	0.0130471	-7.47467e-06	0.00233093	-8.32205e-06	0.00135811	-8.17033e-06	0.000257685	-7.17007e-06	7.76786e-05	-5.59848e-06
0.97	19.2122	-0.0130424	-5.98952e-06	0.0630005	-1.13144e-05	0.0162262	-1.54064e-05	0.00299081	-1.78725e-05	0.00184919	-1.8544e-05	0.000376866	-1.74875e-05	0.000134181	-1.49803e-05
1.09	13.4639	-0.00666839	-7.20546e-06	0.0712874	-1.36759e-05	0.0196253	-1.87953e-05	0.00373039	-2.2151e-05	0.00239383	-2.35649e-05	0.000513427	-2.30729e-05	0.000192375	-2.0876e-05
1.21	9.47804	0.000693135	-7.25245e-06	0.079458	-1.38454e-05	0.0232059	-1.92172e-05	0.00454328	-2.29786e-05	0.00298913	-2.49507e-05	0.000659927	-2.51581e-05	0.000260748	-2.37882e-05
1.33	6.69398	0.00892934	-6.78639e-06	0.0875859	-1.28253e-05	0.0269743	-1.75489e-05	0.00544998	-2.06773e-05	0.00363648	-2.22201e-05	0.000826363	-2.23834e-05	0.000337476	-2.14393e-05
1.45	4.73824	0.0179315	-6.13452e-06	0.0956728	-1.17265e-05	0.0309157	-1.63043e-05	0.00645637	-1.95256e-05	0.00433633	-2.1212e-05	0.0010065	-2.13565e-05	0.000418641	-2.01031e-05
1.57	3.35942	0.0275898	-5.9671e-06	0.103743	-1.15554e-05	0.0350113	-1.64216e-05	0.0075732	-2.02893e-05	0.00508634	-2.29717e-05	0.00120371	-2.43849e-05	0.000509634	-2.45487e-05
1.69	2.38486	0.0378296	-8.17289e-06	0.1118	-1.599e-05	0.0392471	-2.31246e-05	0.0088028	-2.93046e-05	0.00588731	-3.43313e-05	0.00141799	-3.80899e-05	0.000598122	-4.05504e-05
1.81	1.69448	0.0485704	-8.19506e-06	0.119852	-1.60303e-05	0.0436132	-2.31781e-05	0.0101476	-2.9371e-05	0.00673679	-3.44213e-05	0.00165087	-3.82309e-05	0.000698583	-4.07897e-05
1.93	1.20494	0.0597538	-1.44064e-05	0.127921	-2.83486e-05	0.0481026	-4.13912e-05	0.0116166	-5.31535e-05	0.00763351	-6.33304e-05	0.00190008	-7.17055e-05	0.000802199	-7.81567e-05
2.05	0.857413	0.0713157	-1.45537e-05	0.136008	-2.86512e-05	0.0527022	-4.18633e-05	0.0132076	-5.38129e-05	0.00857599	-6.41942e-05	0.00216643	-7.27864e-05	0.000910507	-7.94591e-05
2.17	0.610424	0.0832118	-1.56404e-05	0.14413	-3.07759e-05	0.0574156	-4.4932e-05	0.0149225	-5.76932e-05	0.00956858	-6.87246e-05	0.00245402	-7.77871e-05	0.00102366	-8.47437e-05
2.29	0.434824	0.0953805	-1.62224e-05	0.152291	-3.19469e-05	0.0622382	-4.6703e-05	0.0167651	-6.00735e-05	0.0106105	-7.17149e-05	0.00275901	-8.13718e-05	0.00114414	-8.88847e-05
2.41	0.309987	0.107798	-1.64619e-05	0.160509	-3.24646e-05	0.0671673	-4.75688e-05	0.0187453	-6.1374e-05	0.011701	-7.35349e-05	0.00308847	-8.3775e-05	0.00127351	-9.18957e-05
2.53	0.221188	0.120425	-1.7277e-05	0.168785	-3.40631e-05	0.0722053	-4.98896e-05	0.0208524	-6.43307e-05	0.0128447	-7.70214e-05	0.00344028	-8.7672e-05	0.00141209	-9.60781e-05
2.65	0.158008	0.133239	-1.78487e-05	0.177133	-3.52005e-05	0.0773565	-5.15808e-05	0.0230945	-6.65577e-05	0.0140432	-7.97602e-05	0.00381657	-9.08925e-05	0.00155561	-9.97437e-05
2.77	0.113032	0.146209	-1.8348e-05	0.185555	-3.61924e-05	0.0826188	-5.30519e-05	0.0254704	-6.84884e-05	0.0152998	-8.21252e-05	0.00422367	-9.36615e-05	0.00171187	-0.000102881
2.89	0.0809866	0.159311	-1.9714e-05	0.194059	-3.89174e-05	0.0879945	-5.71202e-05	0.0279817	-7.38721e-05	0.0166142	-8.87802e-05	0.00465958	-0.000101522	0.00187873	-0.000111858


==> anc/hydro/v1lhc40016pi2hvall.dat <==
0.01	448.19	3.62277e-06	-0.000631862	9.31823e-05	3.11824e-05	-3.31983e-08	-4.58715e-06	-8.32836e-05	2.22293e-05	-2.43314e-05	-0.000181825	-0.000330941	2.74523e-06	-2.82531e-05	-2.86438e-05
0.13	337.002	3.58725e-05	-0.00838988	0.00744276	-4.3977e-06	-1.75968e-06	-1.37994e-05	4.76873e-05	-1.60046e-06	1.15379e-05	0.000228774	0.000101941	-1.0663e-05	-1.12068e-05	-3.24373e-05
0.25	213.618	4.44456e-05	-0.0151498	0.0252044	-1.46143e-05	1.06714e-05	0.000227652	-9.28359e-05	2.15326e-06	-4.98612e-06	5.00485e-05	2.77703e-05	-1.46205e-06	9.23829e-06	2.10075e-05
0.37	136.791	5.00237e-05	-0.018615	0.0424828	-1.48575e-05	2.63185e-05	0.0011124	0.00110439	-1.30129e-06	-1.19825e-06	2.88408e-05	-4.00966e-06	-1.13225e-06	1.16714e-06	5.6287e-06
0.49	90.104	5.66657e-05	-0.0200367	0.0587175	-2.16604e-05	4.00892e-05	0.00201554	0.00275795	-7.62888e-07	4.36744e-06	0.000219517	2.74332e-05	-1.14128e-06	-3.0442e-06	-1.24202e-07
0.61	60.6866	6.39991e-05	-0.0195625	0.0749635	-3.15299e-05	5.6159e-05	0.00306697	0.00464511	-5.9729e-06	1.66749e-05	0.000510233	0.000118689	1.54273e-07	-4.81815e-06	1.75073e-05
0.73	41.5052	7.72064e-05	-0.0174078	0.0911493	-4.03133e-05	7.08543e-05	0.00440275	0.00667464	-1.44054e-05	3.42781e-05	0.00086961	0.000250959	-5.8431e-06	4.43526e-06	4.76934e-05
0.85	28.6929	9.18966e-05	-0.013896	0.10704	-4.76038e-05	8.73616e-05	0.00605313	0.008811	-1.83333e-05	5.17731e-05	0.00130233	0.000407561	-8.45676e-06	1.71173e-05	9.20958e-05
0.97	19.9908	0.000104316	-0.00931059	0.122445	-5.42835e-05	0.000100884	0.00799775	0.0110255	-3.10207e-05	6.9957e-05	0.00179594	0.000574617	-1.71064e-05	3.48682e-05	0.000141786
1.09	14.0141	0.0001248	-0.00390064	0.137362	-6.22463e-05	0.000117777	0.0102482	0.0133111	-3.54168e-05	8.5974e-05	0.00236755	0.000752772	-2.89108e-05	5.02806e-05	0.000202625
1.21	9.8718	0.00014392	0.00214971	0.151694	-6.60202e-05	0.000133464	0.0127826	0.0156376	-3.58753e-05	0.000102892	0.00302074	0.000932814	-2.80523e-05	6.76627e-05	0.000283706
1.33	6.9786	0.000162246	0.00871423	0.16553	-6.42524e-05	0.000149022	0.0155971	0.0180069	-3.16326e-05	0.000117415	0.00375652	0.00110688	-2.42276e-05	8.41019e-05	0.000379319
1.45	4.94554	0.000182874	0.0156728	0.178841	-6.9291e-05	0.000165049	0.0186723	0.0203964	-3.23193e-05	0.000132738	0.0045702	0.00127386	-2.04095e-05	9.90446e-05	0.000483147
1.57	3.51127	0.000202329	0.0229159	0.191635	-6.9568e-05	0.000180087	0.021989	0.0227956	-3.3708e-05	0.000146809	0.00545677	0.00143126	-2.13244e-05	0.000111692	0.000590621
1.69	2.49653	0.000221511	0.0303569	0.203899	-7.50502e-05	0.000193751	0.0255203	0.0251836	-4.33763e-05	0.000157262	0.00640761	0.00157652	-3.33598e-05	0.000123036	0.000694312
1.81	1.77682	0.000244255	0.0379313	0.215637	-7.65091e-05	0.000209798	0.0292595	0.0275417	-4.18012e-05	0.000168456	0.00743793	0.00170524	-3.24335e-05	0.000134663	0.000823655
1.93	1.26574	0.00025913	0.0455696	0.226874	-8.63146e-05	0.000220084	0.0331665	0.029864	-5.88578e-05	0.000177208	0.0085114	0.0018135	-5.45795e-05	0.000143094	0.000926631
2.05	0.902321	0.000278561	0.0532315	0.237609	-8.55213e-05	0.000232661	0.037244	0.0321366	-5.66013e-05	0.000186657	0.00966337	0.00190469	-5.13452e-05	0.000151795	0.00106474
2.17	0.643585	0.000297507	0.0608725	0.247881	-8.51923e-05	0.000243735	0.0414624	0.0343616	-5.67002e-05	0.000194326	0.010872	0.0019727	-5.03844e-05	0.000159965	0.0012032
2.29	0.459287	0.000314877	0.0684591	0.257693	-8.32078e-05	0.000257805	0.0458027	0.03653	-5.55252e-05	0.00020092	0.0121295	0.00202368	-4.78267e-05	0.000165964	0.00134628
2.41	0.328015	0.000332616	0.075961	0.267095	-8.38394e-05	0.000268055	0.0502563	0.0386446	-5.30408e-05	0.000207693	0.0134389	0.00205025	-4.51516e-05	0.00017154	0.00149162
2.53	0.234459	0.000352911	0.0833593	0.276105	-8.38763e-05	0.000280376	0.0548037	0.0407069	-5.24812e-05	0.000215169	0.0147888	0.00206144	-4.2034e-05	0.000177609	0.00163675
2.65	0.167765	0.000368873	0.0906362	0.284758	-8.09409e-05	0.000291331	0.05944	0.0427148	-4.90166e-05	0.000221855	0.0161815	0.00205104	-3.96759e-05	0.000184632	0.0017783
2.77	0.120199	0.000390198	0.0977754	0.293079	-7.80776e-05	0.00030272	0.0641566	0.0446699	-4.59673e-05	0.000229096	0.0176175	0.00202182	-3.75675e-05	0.000189669	0.00192516
2.89	0.0862459	0.000410431	0.10476	0.301101	-7.5601e-05	0.000316869	0.0689386	0.0465786	-4.52649e-05	0.000235412	0.0190879	0.00197598	-3.68373e-05	0.000195894	0.00206797


==> anc/hydro/v1lhc40024hvall.dat <==
0.01	430.255	-0.000744172	7.03181e-06	3.80587e-05	1.63981e-05	2.4878e-06	-3.88186e-06	-2.57335e-05	1.09496e-05	-0.000143068	1.80616e-05	-0.000135188	-9.16694e-07	-2.75695e-05	-8.85174e-07
0.13	323.085	-0.01	-3.51461e-06	0.0030912	-2.88024e-06	-6.36896e-05	-1.68922e-06	0.000117394	-1.34335e-06	0.000147039	-5.2576e-06	2.93683e-05	-7.18506e-06	-2.24669e-05	8.56638e-07
0.25	205.278	-0.017441	-2.69987e-06	0.010553	-3.0184e-06	0.000716653	-9.05962e-07	4.534e-05	1.38663e-06	2.32235e-05	1.66107e-06	2.76077e-05	3.98741e-08	1.64472e-05	-1.17378e-06
0.37	132.036	-0.0210153	4.2476e-07	0.0181028	6.58561e-07	0.00238712	5.65087e-07	0.000271645	1.02368e-07	2.29074e-05	-6.63317e-07	3.27532e-06	-1.57329e-06	8.20444e-06	-2.41791e-06
0.49	87.4504	-0.0225964	4.44533e-07	0.0253372	6.85592e-07	0.00412066	5.72392e-07	0.000629536	5.30065e-08	0.000152533	-7.97065e-07	1.80968e-05	-1.77855e-06	-1.18613e-06	-2.61434e-06
0.61	59.2746	-0.0223696	-1.57761e-06	0.0326227	-2.66928e-06	0.00600727	-2.97633e-06	0.001041	-2.49511e-06	0.00034108	-1.50272e-06	6.03912e-05	-4.32792e-07	6.60987e-06	3.00635e-07
0.73	40.8203	-0.0204493	-2.44876e-06	0.0399609	-4.34934e-06	0.00810354	-5.30043e-06	0.00149573	-5.15177e-06	0.000565214	-4.03665e-06	0.000125364	-2.32611e-06	2.54914e-05	-5.21166e-07
0.85	28.423	-0.0170925	-2.98975e-06	0.0472654	-5.41602e-06	0.0103965	-6.87593e-06	0.00199628	-7.23083e-06	0.000822425	-6.61905e-06	0.000203612	-5.37981e-06	5.22527e-05	-3.92378e-06
0.97	19.9482	-0.0125419	-4.49717e-06	0.054464	-8.51265e-06	0.0128601	-1.16303e-05	0.00254528	-1.35551e-05	0.00111186	-1.41496e-05	0.000291204	-1.34474e-05	8.7791e-05	-1.16405e-05
1.09	14.0877	-0.0070134	-5.38673e-06	0.0615703	-1.02415e-05	0.0154702	-1.41139e-05	0.00314541	-1.66969e-05	0.00143724	-1.7856e-05	0.000386238	-1.76222e-05	0.000122347	-1.61568e-05
1.21	9.99696	-0.000664112	-5.82536e-06	0.0685492	-1.11036e-05	0.0181998	-1.53728e-05	0.00379999	-1.83214e-05	0.00179696	-1.9818e-05	0.000486575	-1.99032e-05	0.000162181	-1.87491e-05
1.33	7.11935	0.00640564	-4.59134e-06	0.075456	-8.83701e-06	0.0210512	-1.24286e-05	0.00452134	-1.51265e-05	0.00218803	-1.67814e-05	0.000592567	-1.73422e-05	0.000202259	-1.68523e-05
1.45	5.08259	0.0140908	-4.92446e-06	0.0822879	-9.34656e-06	0.024005	-1.28545e-05	0.00531402	-1.51919e-05	0.00261213	-1.62812e-05	0.000705055	-1.62018e-05	0.000243864	-1.51374e-05
1.57	3.63526	0.0222918	-4.56893e-06	0.0890501	-8.83137e-06	0.0270481	-1.25115e-05	0.0061769	-1.53911e-05	0.00306684	-1.73289e-05	0.000818318	-1.82705e-05	0.00028539	-1.82482e-05
1.69	2.60383	0.0309355	-7.22432e-06	0.0957507	-1.40073e-05	0.0301634	-1.99662e-05	0.00711475	-2.48243e-05	0.00354946	-2.84383e-05	0.000937291	-3.08012e-05	0.000328489	-3.20223e-05
1.81	1.86692	0.0399516	-6.58076e-06	0.10239	-1.28613e-05	0.0333451	-1.85688e-05	0.00812567	-2.34818e-05	0.00405821	-2.7447e-05	0.00105864	-3.03869e-05	0.000364403	-3.22988e-05
1.93	1.33982	0.0492784	-1.12355e-05	0.108987	-2.21094e-05	0.0365844	-3.22828e-05	0.00921302	-4.14593e-05	0.00459234	-4.94014e-05	0.00118128	-5.59406e-05	0.000398663	-6.09823e-05
2.05	0.962283	0.05887	-1.12463e-05	0.115531	-2.21298e-05	0.0398696	-3.23102e-05	0.0103714	-4.14901e-05	0.00514632	-4.94311e-05	0.00130399	-5.59641e-05	0.000432357	-6.09943e-05
2.17	0.691527	0.0686734	-1.17687e-05	0.122043	-2.31695e-05	0.0431996	-3.3855e-05	0.0116025	-4.35163e-05	0.00572159	-5.18988e-05	0.00142854	-5.88132e-05	0.000461701	-6.41409e-05
2.29	0.497254	0.0786466	-1.23292e-05	0.12852	-2.42713e-05	0.0465687	-3.54614e-05	0.0129047	-4.55773e-05	0.00631747	-5.43556e-05	0.00155053	-6.16036e-05	0.00048634	-6.72043e-05
2.41	0.357857	0.0887599	-1.24348e-05	0.134976	-2.4496e-05	0.0499856	-3.58299e-05	0.0142808	-4.61209e-05	0.00692909	-5.51066e-05	0.00167805	-6.25889e-05	0.000509634	-6.84395e-05
2.53	0.257775	0.0989942	-1.29811e-05	0.141428	-2.55864e-05	0.0534453	-3.74575e-05	0.0157215	-4.82692e-05	0.00756282	-5.7744e-05	0.00180204	-6.56629e-05	0.000528311	-7.1873e-05
2.65	0.185895	0.109331	-1.31854e-05	0.14788	-2.60048e-05	0.0569527	-3.81082e-05	0.0172369	-4.91775e-05	0.00821462	-5.89395e-05	0.00193119	-6.71762e-05	0.000539567	-7.37323e-05
2.77	0.134243	0.119747	-1.35469e-05	0.154345	-2.67148e-05	0.0605105	-3.91425e-05	0.0188213	-5.05033e-05	0.00889153	-6.05189e-05	0.00206406	-6.89707e-05	0.000552107	-7.57058e-05
2.89	0.0970934	0.130237	-1.44291e-05	0.160834	-2.84781e-05	0.0641219	-4.17824e-05	0.0204766	-5.40079e-05	0.00959058	-6.48636e-05	0.00220388	-7.41123e-05	0.000563334	-8.15781e-05


==> anc/hydro/v1lhc40024pi2hvall.dat <==
0.01	450.068	-4.84923e-06	-0.000605907	7.88602e-05	2.59202e-05	7.38042e-07	-5.51898e-06	-6.97696e-05	1.9502e-05	-3.89897e-05	-0.00013152	-0.000240333	-9.81796e-06	-2.43281e-05	-2.26844e-05
0.13	338.003	-7.12935e-05	-0.0081996	0.00654196	-3.86954e-05	-5.26965e-06	1.15085e-05	8.58076e-05	7.46953e-06	1.83974e-05	0.000174763	7.55207e-05	-7.3982e-06	-9.58088e-06	-1.9381e-05
0.25	214.615	-0.000140782	-0.0146033	0.0219146	-0.000127547	2.03187e-05	0.000161383	-4.75736e-05	1.38048e-06	-8.8124e-06	4.15558e-05	1.96937e-05	1.45018e-07	1.08722e-05	1.24806e-05
0.37	137.835	-0.000186237	-0.0178102	0.0367834	-0.000215481	6.53342e-05	0.000818236	0.00095247	-3.89212e-06	-1.78675e-08	3.23331e-05	4.73166e-07	-1.06101e-06	4.28358e-07	-2.48027e-06
0.49	91.1438	-0.000201863	-0.019125	0.0507475	-0.000291761	0.000112002	0.00149116	0.00230808	-2.34182e-05	1.31069e-05	0.000179493	2.79207e-05	-1.05462e-06	-3.21405e-06	-3.72568e-07
0.61	61.6933	-0.000197158	-0.0187544	0.0647712	-0.000356976	0.000158317	0.00228391	0.00383039	-4.81681e-05	4.17248e-05	0.000401065	9.78118e-05	2.49114e-06	-2.82762e-06	1.46435e-05
0.73	42.4442	-0.000181095	-0.016887	0.0787888	-0.00040338	0.000203458	0.00330519	0.00544605	-7.41697e-05	7.84412e-05	0.000669608	0.00019689	1.40208e-06	5.52913e-06	3.61097e-05
0.85	29.5363	-0.000157223	-0.0138163	0.0925628	-0.000435101	0.000245131	0.00458179	0.00713304	-9.28568e-05	0.000115605	0.000985194	0.00031136	2.6467e-06	1.762e-05	6.66187e-05
0.97	20.7248	-0.000132138	-0.00979527	0.105905	-0.000460323	0.000281385	0.00608587	0.00886606	-0.000117315	0.000155996	0.00134425	0.000429867	1.97807e-06	2.82887e-05	9.53252e-05
1.09	14.6372	-0.000103531	-0.0050458	0.118787	-0.000478189	0.000314508	0.00782277	0.0106456	-0.000137217	0.000192266	0.00174709	0.000551001	3.68547e-07	4.85281e-05	0.000131824
1.21	10.3905	-7.21131e-05	0.000269408	0.131121	-0.000483898	0.00034542	0.00976729	0.0124374	-0.000146005	0.000228493	0.00220242	0.000665844	7.06148e-06	6.42728e-05	0.000181376
1.33	7.4039	-3.94582e-05	0.00604441	0.142973	-0.000483637	0.000373065	0.0119203	0.0142489	-0.000149136	0.000260878	0.00270717	0.000774916	1.73856e-05	7.87143e-05	0.000236714
1.45	5.28979	-1.33572e-05	0.012177	0.154313	-0.000478018	0.000396401	0.0142547	0.0160592	-0.000152067	0.000291205	0.00325676	0.000872549	2.72085e-05	9.26176e-05	0.000290703
1.57	3.78686	1.54623e-05	0.018576	0.165136	-0.000473743	0.000418477	0.0167575	0.0178537	-0.000153389	0.000318885	0.00384066	0.000960129	3.42855e-05	0.000104911	0.000338957
1.69	2.71515	4.38114e-05	0.0251706	0.175444	-0.000468773	0.000436534	0.0194005	0.0196158	-0.000162974	0.000339513	0.00445397	0.00102974	3.19116e-05	0.000116627	0.000376317
1.81	1.94885	6.81329e-05	0.0319022	0.185228	-0.000456205	0.000450795	0.0221734	0.0213289	-0.000157315	0.00035827	0.00510603	0.00108511	4.16045e-05	0.000123301	0.000423773
1.93	1.40017	9.12916e-05	0.0387176	0.194521	-0.000451235	0.000460788	0.0250454	0.0229935	-0.000168987	0.000374234	0.00576109	0.00112443	2.59557e-05	0.000132788	0.000436331
2.05	1.00675	0.000116222	0.045584	0.203321	-0.000434675	0.000471833	0.0280199	0.0245886	-0.000161454	0.000387432	0.00645805	0.00114108	3.59255e-05	0.000140179	0.000470358
2.17	0.724277	0.000136847	0.0524613	0.211661	-0.000418428	0.00047928	0.0310685	0.026119	-0.000157376	0.000397785	0.00716486	0.00113954	4.13977e-05	0.000146333	0.000489977
2.29	0.521348	0.000156195	0.0593215	0.219552	-0.000400184	0.000482633	0.0341737	0.027578	-0.000146638	0.000405117	0.00788076	0.00112004	4.89203e-05	0.000150096	0.000499969
2.41	0.375565	0.000179457	0.0661425	0.227038	-0.000382064	0.000488466	0.0373306	0.0289649	-0.000136553	0.000412072	0.00860334	0.00107891	5.68304e-05	0.000153938	0.000497517
2.53	0.270774	0.000199799	0.0729086	0.234149	-0.00036264	0.000490366	0.0405266	0.0302869	-0.000127821	0.00041497	0.00932723	0.00101705	6.17758e-05	0.000155705	0.000480106
2.65	0.195428	0.000221654	0.0796045	0.240916	-0.000343015	0.000495339	0.0437631	0.031535	-0.000117657	0.000420789	0.0100503	0.000934506	7.06017e-05	0.00015944	0.000444901
2.77	0.141229	0.000242118	0.0862139	0.24738	-0.00032141	0.000495575	0.0470283	0.032729	-0.000106251	0.000421576	0.0107718	0.00084072	7.71064e-05	0.000161796	0.000397462
2.89	0.10221	0.000264155	0.0927254	0.253567	-0.000301942	0.000497413	0.050323	0.0338631	-9.5255e-05	0.000423232	0.0114909	0.000727651	8.02809e-05	0.000162735	0.000329938


==> anc/hydro/v1lhc4008hvall.dat <==
0.01	425.674	-0.000834385	9.83722e-06	5.43056e-05	2.73879e-05	4.31288e-06	-5.26017e-06	-3.30478e-05	1.89183e-05	-0.000411771	2.76924e-05	-0.000231572	-1.96478e-06	-4.49437e-05	-8.84711e-07
0.13	320.615	-0.0112801	-6.2619e-06	0.00410515	-3.5427e-06	-0.000176062	1.55167e-07	0.000149016	-2.6929e-07	0.000329295	-6.55537e-06	3.70536e-05	-1.04973e-05	-5.07349e-05	1.46107e-06
0.25	202.907	-0.0204376	-5.14456e-06	0.0142792	-4.42995e-06	0.00116813	-3.44988e-06	5.29755e-05	-5.47392e-07	-4.63287e-06	1.82268e-06	5.48826e-05	-1.28195e-06	3.33847e-05	-1.6049e-06
0.37	129.582	-0.0252501	1.44076e-06	0.024637	2.1523e-06	0.00391943	1.76676e-06	0.000334419	4.15548e-07	2.92422e-05	-1.40783e-06	3.75667e-06	-3.11993e-06	1.15596e-05	-4.26293e-06
0.49	85.0153	-0.0273726	4.90353e-07	0.0346013	1.40403e-06	0.00685263	1.62553e-06	0.000828871	8.19235e-07	0.000348566	-1.22682e-07	2.27661e-05	-1.39876e-06	9.39026e-07	-3.34403e-06
0.61	56.9265	-0.0269893	-2.67573e-06	0.0446517	-4.25447e-06	0.0100955	-4.27785e-06	0.00140774	-3.10548e-06	0.00085162	-1.55927e-06	9.24898e-05	-3.73771e-07	1.36773e-05	1.20239e-07
0.73	38.6458	-0.0243189	-4.40856e-06	0.0547682	-7.84529e-06	0.013716	-9.59661e-06	0.00206673	-9.38984e-06	0.00148344	-7.44951e-06	0.000204197	-4.41685e-06	5.50397e-05	-1.16276e-06
0.85	26.4865	-0.0197199	-4.9855e-06	0.0648668	-9.1035e-06	0.0176981	-1.17014e-05	0.00280904	-1.24915e-05	0.00222603	-1.15942e-05	0.000346956	-9.46699e-06	0.000116652	-6.75069e-06
0.97	18.2785	-0.0134945	-7.49056e-06	0.0748685	-1.42022e-05	0.0219975	-1.94585e-05	0.00365155	-2.27736e-05	0.00306021	-2.39118e-05	0.000524705	-2.29113e-05	0.000210911	-2.00695e-05
1.09	12.6833	-0.00593132	-8.82755e-06	0.0848161	-1.68458e-05	0.0266099	-2.33503e-05	0.00459984	-2.7826e-05	0.00399676	-2.99972e-05	0.000728189	-2.98372e-05	0.000310478	-2.7541e-05
1.21	8.83872	0.00279343	-9.57332e-06	0.0946836	-1.82985e-05	0.0314738	-2.5449e-05	0.00567031	-3.05142e-05	0.00502372	-3.32478e-05	0.000967158	-3.36634e-05	0.000434289	-3.1986e-05
1.33	6.17868	0.0125582	-8.27994e-06	0.104561	-1.58882e-05	0.0366153	-2.22376e-05	0.00688204	-2.68952e-05	0.00615429	-2.96243e-05	0.00123849	-3.03944e-05	0.000577567	-2.93584e-05
1.45	4.32847	0.0232566	-7.85491e-06	0.114473	-1.50725e-05	0.0420165	-2.10873e-05	0.00825172	-2.54662e-05	0.00738335	-2.79494e-05	0.00155231	-2.84657e-05	0.000740322	-2.71227e-05
1.57	3.03726	0.0347729	-8.05353e-06	0.124442	-1.55768e-05	0.0476688	-2.20922e-05	0.00979316	-2.72207e-05	0.00870891	-3.07149e-05	0.00190719	-3.24763e-05	0.000926483	-3.25538e-05
1.69	2.13399	0.0470369	-1.17037e-05	0.134481	-2.28679e-05	0.0535559	-3.29996e-05	0.011512	-4.16936e-05	0.0101328	-4.86623e-05	0.00230686	-5.37517e-05	0.00113301	-5.69428e-05
1.81	1.50074	0.0599599	-1.10625e-05	0.144608	-2.16723e-05	0.0596664	-3.14122e-05	0.0134252	-3.99314e-05	0.0116578	-4.69703e-05	0.00275235	-5.23738e-05	0.00136576	-5.60951e-05
1.93	1.05637	0.0734892	-2.01786e-05	0.154851	-3.96913e-05	0.0660056	-5.7915e-05	0.0155434	-7.43075e-05	0.0132849	-8.84381e-05	0.00325403	-0.000100007	0.00162405	-0.000108852
2.05	0.74417	0.0875577	-2.04844e-05	0.1652	-4.03136e-05	0.0725476	-5.88728e-05	0.0178707	-7.56243e-05	0.0150062	-9.01365e-05	0.00380852	-0.000102103	0.00190675	-0.000111349
2.17	0.524585	0.102108	-2.17211e-05	0.175682	-4.27728e-05	0.0793175	-6.25228e-05	0.0204166	-8.04092e-05	0.0168347	-9.5969e-05	0.00442483	-0.000108857	0.00221771	-0.000118856
2.29	0.370063	0.117085	-2.28064e-05	0.186309	-4.4948e-05	0.0862916	-6.57927e-05	0.0231911	-8.47708e-05	0.0187741	-0.000101401	0.00510335	-0.000115311	0.00256353	-0.000126245
2.41	0.261316	0.132451	-2.38844e-05	0.197086	-4.70661e-05	0.0934845	-6.88781e-05	0.0262023	-8.87214e-05	0.0208266	-0.000106093	0.00585159	-0.000120607	0.00294206	-0.000132004
2.53	0.184727	0.148163	-2.47724e-05	0.208011	-4.88456e-05	0.100888	-7.15521e-05	0.029455	-9.22857e-05	0.0229969	-0.000110528	0.00667284	-0.000125866	0.00336051	-0.00013801
2.65	0.130763	0.164179	-2.60527e-05	0.219096	-5.13882e-05	0.108503	-7.53211e-05	0.0329541	-9.72266e-05	0.0252881	-0.000116567	0.00757321	-0.000132911	0.00381593	-0.000145949
2.77	0.0927131	0.180458	-2.65584e-05	0.230331	-5.24014e-05	0.116325	-7.68446e-05	0.0367045	-9.92637e-05	0.0277078	-0.00011912	0.00855825	-0.000135979	0.00431424	-0.000149527
2.89	0.0658546	0.196961	-2.8863e-05	0.241713	-5.69856e-05	0.12435	-8.36568e-05	0.0407054	-0.000108223	0.030252	-0.000130113	0.00962706	-0.000148856	0.00485873	-0.000164099


==> anc/hydro/v1lhc4008pi2hvall.dat <==
0.01	445.464	1.94522e-05	-0.0006896	0.000109211	3.41728e-05	7.61175e-07	-5.05357e-06	-9.7488e-05	2.49659e-05	-5.07925e-05	-0.000292824	-0.000397625	2.28178e-05	-3.41983e-05	-5.44527e-05
0.13	335.469	0.00025278	-0.00919631	0.0084063	-8.3046e-06	-7.43478e-06	-4.968e-05	1.65242e-05	-3.68919e-06	1.74573e-05	0.000324981	0.000118496	-2.11801e-05	-1.05233e-05	-6.3158e-05
0.25	212.12	0.000409546	-0.016931	0.028763	-2.59653e-05	2.0611e-05	0.000272676	-0.000133664	1.80327e-06	-1.38658e-05	5.13099e-05	3.45591e-05	-1.22955e-06	1.13989e-05	3.86741e-05
0.37	135.215	0.000495947	-0.0210711	0.0487825	-3.8405e-05	6.43122e-05	0.00140801	0.00132607	1.66991e-06	-6.53639e-06	3.81266e-05	-2.89229e-06	-2.37327e-06	4.38525e-06	1.07263e-05
0.49	88.5389	0.000548442	-0.0226151	0.0677837	-5.74648e-05	0.000110598	0.00255222	0.00337125	5.22363e-06	1.55213e-05	0.000309283	3.00801e-05	-3.78966e-07	-4.278e-06	-2.33151e-07
0.61	59.1951	0.000586416	-0.0218226	0.0868963	-7.3588e-05	0.000155236	0.00390541	0.005765	4.76832e-06	5.57343e-05	0.000744419	0.000138872	-4.0404e-06	-5.16491e-06	2.62057e-05
0.73	40.1482	0.000612248	-0.0190675	0.106006	-8.29881e-05	0.000202319	0.00564618	0.00838849	-1.24861e-06	0.000104025	0.00129534	0.000303843	-1.72117e-05	8.60044e-06	8.22323e-05
0.85	27.5068	0.000633618	-0.0147666	0.12485	-8.43591e-05	0.000248238	0.00781839	0.0111854	1.84433e-06	0.000154454	0.00196417	0.000502562	-3.09668e-05	2.5482e-05	0.000168175
0.97	18.9869	0.000654672	-0.00927716	0.143205	-8.62695e-05	0.000297272	0.0104075	0.0141385	-6.40996e-06	0.000211159	0.0027436	0.00072818	-5.35725e-05	5.14976e-05	0.000273149
1.09	13.1847	0.00067189	-0.0028901	0.16107	-8.57168e-05	0.000345302	0.0134235	0.0172168	-1.3615e-05	0.000262221	0.00365265	0.000965652	-7.49546e-05	7.20762e-05	0.000410099
1.21	9.19918	0.000685793	0.00417163	0.178321	-7.99399e-05	0.000393602	0.0168447	0.0203914	-1.45025e-05	0.000313536	0.00469727	0.00121211	-8.58282e-05	9.89302e-05	0.000583759
1.33	6.44114	0.000698757	0.0117615	0.195073	-7.15778e-05	0.000438685	0.0206778	0.0236672	-1.25056e-05	0.000361386	0.00588756	0.00146402	-9.26963e-05	0.000122875	0.000791347
1.45	4.52134	0.000712924	0.01974	0.211289	-6.33839e-05	0.000482825	0.024897	0.027018	-1.40322e-05	0.000404583	0.00721803	0.00171623	-0.000101078	0.000145554	0.00102622
1.57	3.17994	0.000722203	0.0279789	0.22698	-5.79697e-05	0.000522823	0.0294839	0.0304323	-1.98096e-05	0.000444642	0.00869627	0.0019622	-0.000115336	0.000167615	0.00128585
1.69	2.24001	0.000729287	0.0363796	0.24213	-5.63695e-05	0.00055897	0.034408	0.0338785	-3.47022e-05	0.000478808	0.0103003	0.00219959	-0.000141251	0.000190028	0.00156283
1.81	1.57973	0.000737852	0.0448706	0.256742	-5.34624e-05	0.000592931	0.0396639	0.0373388	-4.08994e-05	0.000508245	0.012066	0.00242147	-0.000147852	0.00020748	0.00188875
1.93	1.11529	0.000742267	0.0533675	0.270838	-6.06775e-05	0.000622313	0.0451905	0.0408113	-6.86518e-05	0.000532368	0.0139421	0.00263238	-0.000185137	0.000223272	0.00221277
2.05	0.788129	0.00074483	0.0618286	0.284408	-5.78839e-05	0.000646406	0.0509972	0.0442664	-7.22519e-05	0.000552793	0.0159828	0.00282296	-0.0001904	0.000238914	0.00260356
2.17	0.55735	0.000748911	0.0702069	0.297502	-5.59224e-05	0.000666875	0.0570528	0.0477122	-8.11912e-05	0.000568387	0.0181589	0.00299575	-0.000196522	0.000250106	0.00302305
2.29	0.394451	0.000747543	0.0784577	0.310119	-5.30129e-05	0.000684564	0.063327	0.0511388	-8.61299e-05	0.000584462	0.0204697	0.00315	-0.00020196	0.000264998	0.00348091
2.41	0.27944	0.000750859	0.0865535	0.322302	-5.11217e-05	0.00070289	0.0698041	0.0545471	-9.12348e-05	0.000596635	0.0229163	0.00328209	-0.000203985	0.000274956	0.00397119
2.53	0.198175	0.000746631	0.0944711	0.334064	-5.19852e-05	0.000712723	0.0764613	0.0579259	-9.95914e-05	0.000605451	0.0254903	0.00339281	-0.000211195	0.000286541	0.00449692
2.65	0.140725	0.000749033	0.10219	0.345432	-4.90526e-05	0.000724805	0.0832786	0.0612782	-0.000103071	0.00061196	0.0281925	0.00348365	-0.000212138	0.000292664	0.00505807
2.77	0.100082	0.000746882	0.10969	0.356428	-4.9426e-05	0.000734025	0.0902346	0.0646066	-0.000107904	0.000618163	0.0310176	0.00355872	-0.000213944	0.000300635	0.00565781
2.89	0.0712976	0.000745126	0.116959	0.367069	-5.12944e-05	0.000743523	0.0973093	0.0679028	-0.000116169	0.000623929	0.0339576	0.00361275	-0.000219785	0.00030819	0.0062901


==> anc/hydro/v1lhc40hvall.dat <==
0.01	418.575	-0.000854977	1.32749e-05	6.49248e-05	3.54974e-05	6.46193e-06	-4.63135e-06	-4.01347e-05	2.44472e-05	-0.000673408	3.39096e-05	-0.000274664	5.01062e-07	-6.17064e-05	-1.5912e-07
0.13	315.808	-0.0117784	-7.04263e-06	0.0048331	-5.68327e-06	-0.000248904	-2.21586e-06	9.56087e-05	-7.986e-07	0.000516623	-7.71115e-06	2.1728e-05	-1.32318e-05	-8.04408e-05	1.57009e-06
0.25	199.297	-0.021712	-7.30313e-06	0.0169446	-8.54021e-06	0.00135848	-3.68851e-06	7.63572e-05	1.70505e-06	-2.36663e-05	2.68769e-06	8.02353e-05	-1.553e-07	4.90299e-05	-2.01795e-06
0.37	126.597	-0.0271832	-8.03902e-07	0.0294583	-8.44169e-07	0.00467819	-8.61479e-08	0.000489404	6.54049e-07	4.313e-05	3.17558e-07	1.70855e-05	-1.5244e-06	2.46425e-05	-4.22429e-06
0.49	82.4484	-0.029644	-2.98862e-09	0.0416658	7.64886e-07	0.00823769	1.65712e-06	0.0012068	1.30634e-06	0.0005734	-6.34846e-07	3.20988e-05	-3.16235e-06	2.50105e-06	-5.1336e-06
0.61	54.6847	-0.0292906	-3.33521e-06	0.05405	-5.59508e-06	0.0122862	-6.14584e-06	0.00209377	-5.03967e-06	0.00142922	-2.95916e-06	0.000124164	-8.99017e-07	2.22137e-05	2.60821e-07
0.73	36.7184	-0.0263993	-5.62202e-06	0.0665759	-1.00181e-05	0.0169679	-1.22806e-05	0.00310407	-1.20509e-05	0.00253014	-9.60002e-06	0.000278748	-5.74167e-06	8.47467e-05	-1.60437e-06
0.85	24.8699	-0.0213249	-6.6984e-06	0.0791405	-1.22631e-05	0.0222756	-1.58371e-05	0.00423397	-1.70312e-05	0.00384033	-1.59765e-05	0.000489032	-1.3232e-05	0.000189164	-9.59393e-06
0.97	16.9554	-0.0143813	-1.13545e-05	0.0916606	-2.1135e-05	0.0281525	-2.80978e-05	0.00548718	-3.15686e-05	0.00535041	-3.15268e-05	0.000756571	-2.85256e-05	0.000331759	-2.34878e-05
1.09	11.6223	-0.00585142	-1.24449e-05	0.104178	-2.3711e-05	0.0345806	-3.27857e-05	0.00688353	-3.8954e-05	0.00705854	-4.18681e-05	0.00108443	-4.15491e-05	0.000503918	-3.83289e-05
1.21	8.00216	0.00409301	-1.32336e-05	0.11666	-2.53358e-05	0.0414855	-3.53185e-05	0.00844275	-4.24556e-05	0.00895624	-4.63547e-05	0.0014833	-4.69733e-05	0.000719246	-4.45814e-05
1.33	5.52833	0.0153466	-1.16831e-05	0.129225	-2.23457e-05	0.0488876	-3.11252e-05	0.0102012	-3.74363e-05	0.0110575	-4.10263e-05	0.00195984	-4.19585e-05	0.000975568	-4.05377e-05
1.45	3.82902	0.0278131	-1.15555e-05	0.141894	-2.21305e-05	0.0567681	-3.08637e-05	0.0121871	-3.71118e-05	0.0133645	-4.05131e-05	0.00253021	-4.10068e-05	0.00128214	-3.88084e-05
1.57	2.65772	0.0413972	-1.20153e-05	0.154704	-2.32441e-05	0.065109	-3.29777e-05	0.0144407	-4.06521e-05	0.0158796	-4.58976e-05	0.00320243	-4.85645e-05	0.00164124	-4.87229e-05
1.69	1.84817	0.0560128	-1.68406e-05	0.167673	-3.29242e-05	0.0738877	-4.75568e-05	0.0169834	-6.01626e-05	0.0186002	-7.03256e-05	0.00398508	-7.78123e-05	0.00206048	-8.25752e-05
1.81	1.28724	0.0716014	-1.64484e-05	0.180815	-3.21971e-05	0.0830821	-4.66066e-05	0.0198431	-5.91494e-05	0.0215253	-6.94484e-05	0.00489437	-7.72965e-05	0.00253928	-8.26558e-05
1.93	0.897974	0.0880786	-2.95993e-05	0.194161	-5.82358e-05	0.0926831	-8.50076e-05	0.023049	-0.000109128	0.0246634	-0.000129968	0.00593446	-0.000147087	0.00309041	-0.000160241
2.05	0.627378	0.105376	-3.01829e-05	0.207696	-5.94308e-05	0.102658	-8.68636e-05	0.0266146	-0.000111705	0.0280066	-0.000133323	0.0071165	-0.000151256	0.00371491	-0.000165227
2.17	0.438946	0.123436	-3.25728e-05	0.221464	-6.41452e-05	0.113021	-9.37726e-05	0.0305788	-0.000120616	0.0315767	-0.000143986	0.00845484	-0.000163368	0.00442262	-0.000178441
2.29	0.307581	0.142179	-3.45014e-05	0.235457	-6.80196e-05	0.123752	-9.96178e-05	0.0349477	-0.000128449	0.0353789	-0.000153794	0.00995694	-0.000175087	0.00522538	-0.000191936
2.41	0.215907	0.161542	-3.6395e-05	0.249675	-7.17727e-05	0.134837	-0.000105162	0.0397468	-0.000135682	0.0394102	-0.000162579	0.0116361	-0.000185253	0.00612563	-0.000203284
2.53	0.151843	0.18146	-3.81498e-05	0.264119	-7.525e-05	0.146263	-0.000110297	0.044984	-0.000142375	0.0436777	-0.000170694	0.013499	-0.000194622	0.00713098	-0.0002137
2.65	0.107014	0.20185	-4.02345e-05	0.278773	-7.93851e-05	0.158007	-0.000116415	0.0506696	-0.000150378	0.0481858	-0.00018046	0.0155585	-0.000206004	0.00825099	-0.000226535
2.77	0.0755968	0.222641	-4.13405e-05	0.29362	-8.1606e-05	0.170047	-0.000119765	0.0568081	-0.00015487	0.0529328	-0.000186095	0.0178171	-0.000212764	0.00948545	-0.000234371
2.89	0.0535381	0.243756	-4.55958e-05	0.308637	-9.00211e-05	0.182358	-0.000132154	0.0633944	-0.000170966	0.0579198	-0.000205562	0.0202786	-0.000235211	0.0108492	-0.000259368


==> anc/hydro/v1lhc40pi2hvall.dat <==
0.01	436.65	-1.23897e-05	-0.000719565	0.000128528	4.05266e-05	-1.52002e-06	-6.98496e-06	-0.000123145	3.07459e-05	-3.82744e-05	-0.000482198	-0.000450801	1.81568e-05	-4.06411e-05	-7.72968e-05
0.13	329.469	-0.000208384	-0.00980282	0.00961021	-2.59448e-05	-4.04301e-06	-9.15624e-05	-0.000131016	4.34589e-06	9.33356e-06	0.000496121	0.000133258	-2.22909e-05	-1.08573e-05	-0.000119218
0.25	207.847	-0.000405456	-0.0184008	0.0331133	-8.85755e-05	-3.41248e-06	0.000348491	-0.000189287	1.28203e-06	-9.78498e-06	6.9436e-05	4.04583e-05	1.97207e-06	1.18311e-05	6.89963e-05
0.37	131.839	-0.000526196	-0.0231856	0.0566524	-0.000146031	-7.56247e-06	0.00182361	0.00179057	-1.70722e-06	-9.05168e-07	4.95065e-05	-9.48084e-06	-2.51201e-06	3.6588e-06	2.78788e-05
0.49	85.7298	-0.000568979	-0.0248347	0.0793611	-0.000209871	-1.86622e-05	0.00331946	0.00463803	-1.01085e-05	7.26103e-06	0.000479225	2.90286e-05	-6.06134e-07	-3.80896e-06	4.46205e-06
0.61	56.8019	-0.000548868	-0.0237314	0.10239	-0.00026545	-2.99186e-05	0.00513774	0.00807992	-2.46605e-05	3.05611e-05	0.00118046	0.000155762	-4.2714e-06	-4.07619e-06	4.74953e-05
0.73	38.1276	-0.000497635	-0.0204109	0.125588	-0.000307828	-3.72308e-05	0.00751142	0.0119095	-4.67203e-05	5.91015e-05	0.00208812	0.000353369	-1.73561e-05	8.86078e-06	0.000146448
0.85	25.835	-0.000434285	-0.0153615	0.14865	-0.000332637	-3.96685e-05	0.0105168	0.0160434	-5.73349e-05	9.24345e-05	0.00321018	0.000596461	-2.63745e-05	2.76984e-05	0.00031059
0.97	17.633	-0.000362209	-0.00899712	0.171296	-0.000353843	-3.3215e-05	0.0141495	0.020425	-7.68374e-05	0.000124593	0.0045438	0.000881647	-5.01969e-05	4.77673e-05	0.000527139
1.09	12.1085	-0.000293778	-0.00165409	0.193495	-0.000369484	-2.32989e-05	0.0184162	0.0250178	-9.31405e-05	0.00015642	0.00611028	0.00118584	-6.8756e-05	7.29498e-05	0.000800216
1.21	8.35732	-0.000223867	0.00641436	0.215075	-0.000373194	-8.09627e-06	0.0233055	0.0297732	-9.7121e-05	0.000184903	0.00793933	0.00151175	-7.48295e-05	9.37008e-05	0.00116093
1.33	5.79138	-0.000162102	0.0150351	0.23614	-0.0003703	9.53893e-06	0.028821	0.0346891	-9.60634e-05	0.000213396	0.0100382	0.00184755	-7.66576e-05	0.00011558	0.00159253
1.45	4.02586	-0.000101717	0.0240498	0.256639	-0.000365293	3.00318e-05	0.0349372	0.0397355	-9.35439e-05	0.000235841	0.0124155	0.00218542	-7.66726e-05	0.000132665	0.00210777
1.57	2.80603	-4.93429e-05	0.0333076	0.276551	-0.000359188	5.06817e-05	0.0416336	0.0448872	-9.472e-05	0.000256081	0.0150784	0.00251889	-8.43249e-05	0.000148094	0.0026947
1.69	1.96039	-2.15519e-06	0.0427011	0.295835	-0.000357459	7.00313e-05	0.0488685	0.0501024	-0.000105704	0.000270773	0.0180191	0.00283669	-0.0001033	0.00016011	0.00335699
1.81	1.37232	4.17739e-05	0.052139	0.314476	-0.000348191	9.17558e-05	0.0566214	0.0553576	-0.00010451	0.000284106	0.0212687	0.00313375	-0.000103772	0.000169674	0.00413136
1.93	0.962501	7.73075e-05	0.061532	0.332474	-0.000350447	0.000109956	0.0648225	0.0606311	-0.00012459	0.000294782	0.0247794	0.00340593	-0.000132467	0.000178849	0.00496423
2.05	0.676282	0.000109167	0.0708257	0.349809	-0.000336769	0.000127621	0.0734607	0.0658911	-0.000116691	0.000301952	0.0286001	0.00364405	-0.000126216	0.00018331	0.00593219
2.17	0.475949	0.000136818	0.0799667	0.366523	-0.000325484	0.000143512	0.0824915	0.0711489	-0.000113503	0.000302162	0.0327118	0.00384653	-0.000121843	0.00018308	0.0070009
2.29	0.335514	0.000164738	0.0889102	0.382615	-0.000314806	0.000159293	0.091871	0.0763869	-0.000107843	0.000300828	0.0371115	0.00401431	-0.00011583	0.000184322	0.00818353
2.41	0.236949	0.00018632	0.0976213	0.398109	-0.000299091	0.000171701	0.101563	0.0815936	-9.70321e-05	0.000297715	0.0417935	0.00413622	-0.000105715	0.0001805	0.00946986
2.53	0.167655	0.000202101	0.106071	0.413012	-0.000289157	0.000183387	0.111517	0.0867586	-9.30491e-05	0.000295033	0.0467443	0.00421313	-9.78197e-05	0.000177094	0.0108626
2.65	0.118868	0.000222813	0.114235	0.427341	-0.00027584	0.000196219	0.121694	0.0918758	-8.4127e-05	0.00028911	0.051956	0.00424577	-8.79871e-05	0.000171949	0.0123664
2.77	0.0844667	0.000240138	0.122094	0.441116	-0.000262429	0.000207594	0.132051	0.096939	-7.62347e-05	0.000282671	0.0574202	0.00423178	-7.81005e-05	0.000166027	0.0139816
2.89	0.0601625	0.000256628	0.129636	0.454345	-0.000249149	0.000217784	0.142543	0.101939	-6.87839e-05	0.000277115	0.0631164	0.00417118	-6.90614e-05	0.000160074	0.0157016


==> anc/hydro/v1lhc50016hvall.dat <==
0.01	296.934	-0.00092718	8.67379e-06	4.25497e-05	2.2357e-05	3.46551e-06	-3.79878e-06	-2.80485e-05	1.38085e-05	-0.000226816	2.19031e-05	-0.000165941	-8.76817e-07	-2.409e-05	-1.74973e-06
0.13	223.698	-0.011693	-5.93911e-06	0.00333051	-2.36428e-06	-0.000166643	5.99989e-07	0.000112017	-3.27752e-07	0.000199583	-5.63035e-06	4.19979e-05	-9.0875e-06	-1.96925e-05	7.62328e-07
0.25	140.926	-0.0209211	-2.92579e-06	0.0115174	-3.40557e-06	0.00122632	-1.24468e-06	-2.79883e-06	1.46979e-06	-1.01166e-05	2.53417e-06	2.49767e-05	1.7592e-06	1.49262e-05	9.19529e-07
0.37	89.4336	-0.0255771	3.33084e-07	0.0197606	7.82524e-07	0.00379855	1.12873e-06	0.000291821	8.77287e-07	2.56741e-05	-2.90183e-07	-2.84905e-07	-2.09419e-06	5.10392e-06	-3.69751e-06
0.49	58.2401	-0.0271265	4.51146e-07	0.0277054	8.52167e-07	0.006494	1.03838e-06	0.000726451	7.74567e-07	0.000224282	-5.19982e-08	1.58916e-05	-1.26353e-06	-2.12323e-06	-2.41818e-06
0.61	38.6525	-0.0259508	-2.28029e-06	0.0357925	-3.70124e-06	0.00944547	-3.86003e-06	0.00123186	-2.97979e-06	0.000524744	-1.70468e-06	6.97897e-05	-6.86023e-07	4.69656e-06	-2.47239e-07
0.73	25.9778	-0.022479	-3.21742e-06	0.0440178	-5.74819e-06	0.01271	-7.08554e-06	0.0018107	-7.02985e-06	0.000895931	-5.72798e-06	0.00014482	-3.61788e-06	2.63382e-05	-1.29982e-06
0.85	17.6124	-0.0171228	-3.73815e-06	0.0523106	-6.72895e-06	0.0162688	-8.45239e-06	0.00246997	-8.75755e-06	0.00132745	-7.86937e-06	0.000237173	-6.26722e-06	5.57369e-05	-4.49307e-06
0.97	12.0168	-0.0102214	-5.91999e-06	0.0606101	-1.11631e-05	0.0200798	-1.51609e-05	0.00321169	-1.75393e-05	0.00181588	-1.81653e-05	0.000347435	-1.71482e-05	9.83371e-05	-1.4799e-05
1.09	8.24068	-0.00206575	-6.87856e-06	0.0689271	-1.31663e-05	0.0241254	-1.8338e-05	0.00405183	-2.19898e-05	0.0023647	-2.38768e-05	0.000469056	-2.39296e-05	0.000144005	-2.22468e-05
1.21	5.67376	0.00714493	-7.41642e-06	0.0772314	-1.41872e-05	0.0283533	-1.97504e-05	0.00499625	-2.36967e-05	0.00297132	-2.581e-05	0.00060597	-2.60758e-05	0.000197505	-2.4657e-05
1.33	3.91749	0.0172638	-6.88413e-06	0.0855778	-1.31211e-05	0.0327737	-1.81789e-05	0.00605431	-2.17233e-05	0.00363936	-2.36462e-05	0.00075257	-2.40368e-05	0.000254479	-2.31129e-05
1.45	2.71	0.0281526	-5.93609e-06	0.0939705	-1.13928e-05	0.037351	-1.59398e-05	0.00723884	-1.92395e-05	0.00436415	-2.10777e-05	0.000914763	-2.13811e-05	0.000314465	-2.02165e-05
1.57	1.87736	0.0396662	-6.28925e-06	0.102408	-1.20679e-05	0.0420752	-1.69008e-05	0.00853636	-2.04885e-05	0.00515035	-2.27001e-05	0.00108081	-2.35737e-05	0.000375462	-2.32867e-05
1.69	1.30195	0.0517051	-8.74752e-06	0.110878	-1.70784e-05	0.0469034	-2.46151e-05	0.00996213	-3.10527e-05	0.00597908	-3.6183e-05	0.00125446	-3.99054e-05	0.000443889	-4.22245e-05
1.81	0.903566	0.0641635	-8.2443e-06	0.119378	-1.61605e-05	0.0518259	-2.3446e-05	0.0115025	-2.98458e-05	0.00685088	-3.51704e-05	0.00143356	-3.93053e-05	0.000507382	-4.22133e-05
1.93	0.62752	0.0769657	-1.5298e-05	0.127914	-3.00862e-05	0.0568326	-4.38876e-05	0.0131613	-5.62874e-05	0.0077658	-6.69569e-05	0.00161797	-7.56679e-05	0.000569485	-8.22987e-05
2.05	0.436061	0.0900355	-1.4684e-05	0.136462	-2.89223e-05	0.0618951	-4.22939e-05	0.0149265	-5.4426e-05	0.0087116	-6.50121e-05	0.00180358	-7.38247e-05	0.000625445	-8.07221e-05
2.17	0.303145	0.103297	-1.56627e-05	0.145042	-3.08494e-05	0.0670146	-4.51094e-05	0.0167996	-5.80404e-05	0.00968313	-6.93084e-05	0.0019847	-7.8661e-05	0.000677092	-8.59356e-05
2.29	0.210846	0.116693	-1.60106e-05	0.153623	-3.15506e-05	0.0721685	-4.61718e-05	0.0187697	-5.94704e-05	0.0106816	-7.11043e-05	0.00216163	-8.08076e-05	0.000714465	-8.83988e-05
2.41	0.146754	0.130189	-1.66229e-05	0.162222	-3.27536e-05	0.0773668	-4.79236e-05	0.0208325	-6.17105e-05	0.0117012	-7.37568e-05	0.00233529	-8.37848e-05	0.00074527	-9.16058e-05
2.53	0.102227	0.14375	-1.67237e-05	0.170832	-3.2957e-05	0.0825961	-4.82324e-05	0.0229797	-6.21275e-05	0.0127374	-7.42835e-05	0.00249913	-8.44197e-05	0.000757669	-9.23431e-05
2.65	0.071285	0.15735	-1.69835e-05	0.179453	-3.34987e-05	0.0878587	-4.90978e-05	0.0252134	-6.33716e-05	0.0137892	-7.59668e-05	0.00265573	-8.65995e-05	0.000755779	-9.50643e-05
2.77	0.0497723	0.170968	-1.71254e-05	0.188089	-3.37808e-05	0.0931556	-4.95164e-05	0.027525	-6.39214e-05	0.0148559	-7.66406e-05	0.00280233	-8.73882e-05	0.000738265	-9.59569e-05
2.89	0.0348034	0.184583	-1.8643e-05	0.196736	-3.67852e-05	0.098483	-5.39466e-05	0.0299136	-6.96882e-05	0.0159405	-8.36287e-05	0.00294104	-9.54597e-05	0.000701936	-0.000104955


==> anc/hydro/v1lhc50016pi2hvall.dat <==
0.01	315.447	-5.91272e-05	-0.000683201	0.000109703	2.92366e-05	-1.44539e-07	-3.31813e-06	-6.89611e-05	2.23968e-05	-2.53327e-05	-0.000217607	-0.000324896	-6.76875e-06	-3.53379e-05	-2.87604e-05
0.13	237.782	-0.000780128	-0.00885415	0.00842201	-1.89536e-05	2.58904e-06	-0.000123631	-0.000130262	8.29176e-07	1.3687e-05	0.000257469	0.000107345	-9.59775e-06	-1.24199e-05	-1.53631e-05
0.25	149.762	-0.00134544	-0.0162008	0.0280429	-6.21048e-05	-3.74027e-05	0.000356574	-6.27786e-05	3.6692e-06	-5.00652e-06	-3.76963e-06	2.01072e-05	7.65534e-07	1.35807e-05	1.51098e-05
0.37	94.8717	-0.00170292	-0.020028	0.0469313	-9.80291e-05	-0.000104126	0.00154131	0.00129789	-7.07099e-06	-2.41261e-06	2.87719e-05	-1.89689e-06	-2.60142e-06	3.66365e-06	-6.92327e-07
0.49	61.6547	-0.00192977	-0.0210816	0.064722	-0.000135524	-0.000193994	0.00267603	0.00313252	-2.20313e-05	4.44229e-06	0.000270984	3.42568e-05	-3.1389e-07	-3.88199e-06	-1.80049e-06
0.61	40.8566	-0.0020788	-0.0197709	0.0825035	-0.000171387	-0.000284711	0.00400657	0.0052743	-4.41147e-05	2.24909e-05	0.000626436	0.000131107	1.15937e-06	-4.09094e-06	1.84907e-05
0.73	27.4376	-0.00217994	-0.0166065	0.100158	-0.000206019	-0.000364664	0.00568126	0.00759261	-7.11105e-05	4.39473e-05	0.00105879	0.000274683	-5.10757e-06	1.00825e-05	4.65065e-05
0.85	18.6001	-0.002251	-0.0120256	0.117454	-0.000237773	-0.000434205	0.00772813	0.0100287	-9.71276e-05	6.61937e-05	0.00157642	0.00044354	-4.64373e-06	2.93858e-05	8.66185e-05
0.97	12.6972	-0.00229892	-0.00637885	0.134169	-0.000270272	-0.000490447	0.010123	0.0125511	-0.000126372	9.33326e-05	0.00215496	0.000631265	-1.41874e-05	5.74669e-05	0.000131659
1.09	8.716	-0.00232806	5.53215e-05	0.150302	-0.00030068	-0.000532403	0.0128532	0.0151358	-0.000155607	0.000117539	0.00281722	0.000821731	-2.04902e-05	8.34287e-05	0.000180063
1.21	6.00951	-0.00234587	0.00707086	0.165721	-0.000333427	-0.000563896	0.0158881	0.0177421	-0.000180521	0.000144357	0.0035656	0.00101146	-1.72328e-05	0.000111182	0.000246547
1.33	4.15656	-0.00235577	0.0145246	0.180519	-0.000361742	-0.000587504	0.0192123	0.0203669	-0.00020232	0.000172192	0.0043959	0.00119191	-1.15827e-05	0.000141924	0.000317961
1.45	2.8811	-0.00235328	0.0222895	0.194649	-0.000398211	-0.000601609	0.0227927	0.0229792	-0.000228518	0.000201687	0.0052912	0.00135706	-8.92928e-06	0.000172579	0.000387625
1.57	2.0002	-0.00234552	0.0302454	0.20811	-0.000433994	-0.000606176	0.0265864	0.0255549	-0.000257246	0.00022994	0.00624498	0.00150071	-9.01884e-06	0.000201437	0.000443429
1.69	1.39027	-0.00233418	0.038305	0.22089	-0.000476685	-0.000608444	0.0305557	0.0280685	-0.000296065	0.000260368	0.00723489	0.00161979	-2.18611e-05	0.000232538	0.000477543
1.81	0.967081	-0.00231186	0.0464003	0.232984	-0.000514734	-0.000602351	0.0346812	0.0304921	-0.000324603	0.000289912	0.00826857	0.00170687	-2.05643e-05	0.000259526	0.000511532
1.93	0.673165	-0.00228632	0.0544683	0.244421	-0.000565298	-0.00059067	0.0389027	0.0328173	-0.000374498	0.000320364	0.00930045	0.00176092	-4.80665e-05	0.000286506	0.00049449
2.05	0.468816	-0.00225691	0.0624723	0.255199	-0.000601924	-0.000576073	0.0432225	0.0350199	-0.000403295	0.000352588	0.0103638	0.00177666	-4.75339e-05	0.000313521	0.000484489
2.17	0.326603	-0.00222344	0.0703702	0.265359	-0.000642502	-0.000555849	0.0475926	0.0371004	-0.000432333	0.000382233	0.0114138	0.00175469	-4.89223e-05	0.00033747	0.000434139
2.29	0.227604	-0.00218471	0.0781352	0.27491	-0.00068191	-0.000531405	0.051987	0.0390412	-0.000463911	0.000416676	0.0124432	0.00169235	-5.02817e-05	0.000365457	0.000350666
2.41	0.158697	-0.00213989	0.085752	0.283903	-0.000715985	-0.000503678	0.0563956	0.0408483	-0.000489797	0.000449397	0.0134437	0.00159002	-4.91753e-05	0.00039036	0.000218786
2.53	0.110719	-0.00209661	0.0932042	0.292367	-0.000754559	-0.000473054	0.0607951	0.0425183	-0.000520068	0.000482763	0.0144012	0.00145036	-5.16634e-05	0.000415023	3.79881e-05
2.65	0.0773103	-0.00204706	0.100484	0.30034	-0.000788961	-0.000439355	0.0651789	0.0440503	-0.000547742	0.000519005	0.0153102	0.00126951	-5.20915e-05	0.000438398	-0.000195753
2.77	0.0540395	-0.00199541	0.107582	0.307862	-0.000822351	-0.000400832	0.0695373	0.0454512	-0.000572689	0.000557129	0.0161673	0.00105378	-5.08398e-05	0.000465151	-0.000483415
2.89	0.0378204	-0.0019385	0.114494	0.314966	-0.000854591	-0.000362055	0.0738654	0.0467258	-0.000599426	0.000593049	0.0169655	0.000803332	-5.25154e-05	0.000489308	-0.000834944


==> anc/hydro/v1lhc50024hvall.dat <==
0.01	296.571	-0.000866509	6.50539e-06	3.53616e-05	1.71949e-05	6.51129e-06	-2.78533e-06	-2.31775e-05	1.14013e-05	-0.000107799	1.70471e-05	-6.52194e-05	-2.28986e-06	-1.11794e-05	-6.80791e-07
0.13	223.089	-0.0108362	-2.10997e-06	0.00281013	-3.00143e-06	-0.000106067	1.32853e-06	8.0509e-05	1.49088e-06	0.000119364	-2.3847e-06	2.42696e-05	-6.8644e-06	-4.22038e-06	2.15191e-06
0.25	140.826	-0.0189383	-1.18844e-06	0.00965781	-1.55286e-06	0.000980792	-1.0893e-06	-9.2397e-07	-5.55891e-07	6.11291e-06	-5.99585e-07	4.0438e-06	-1.0132e-06	7.41937e-06	-9.45953e-07
0.37	89.7253	-0.0227821	2.27506e-07	0.0164705	6.37236e-07	0.00295116	1.06969e-06	0.000285515	1.05374e-06	2.36579e-05	2.20134e-07	9.90733e-07	-1.27306e-06	1.39976e-06	-2.71913e-06
0.49	58.738	-0.0239545	6.64728e-07	0.0230196	1.04977e-06	0.00497063	9.76222e-07	0.000689582	4.2978e-07	0.000133344	-4.35126e-07	1.37172e-05	-1.35136e-06	-4.51522e-07	-2.03318e-06
0.61	39.2386	-0.0228645	-1.28765e-06	0.029725	-2.19949e-06	0.00714547	-2.4964e-06	0.00115335	-2.16021e-06	0.000285318	-1.39365e-06	4.1895e-05	-5.37382e-07	2.80097e-06	6.24228e-08
0.73	26.5703	-0.0198789	-1.92507e-06	0.0365791	-3.36398e-06	0.00952175	-3.98307e-06	0.00166988	-3.69343e-06	0.000467613	-2.65423e-06	7.19758e-05	-1.20072e-06	1.47697e-05	2.61892e-07
0.85	18.1621	-0.0153674	-2.82177e-06	0.043512	-5.2055e-06	0.0120954	-6.80298e-06	0.00222962	-7.42415e-06	0.000670024	-7.06837e-06	0.000115687	-5.91291e-06	2.61138e-05	-4.26382e-06
0.97	12.4999	-0.00961269	-4.29862e-06	0.0504333	-8.09524e-06	0.0148195	-1.09704e-05	0.00284186	-1.26516e-05	0.000893588	-1.30475e-05	0.000155889	-1.22462e-05	4.25011e-05	-1.04821e-05
1.09	8.65019	-0.00286303	-4.9581e-06	0.0573522	-9.4852e-06	0.0176863	-1.31981e-05	0.00350707	-1.58024e-05	0.00114331	-1.71206e-05	0.000196939	-1.71038e-05	5.95041e-05	-1.5828e-05
1.21	6.01198	0.0046976	-5.3061e-06	0.0642249	-1.01549e-05	0.0206524	-1.41469e-05	0.00422576	-1.69873e-05	0.00142138	-1.85159e-05	0.00023389	-1.87132e-05	7.37374e-05	-1.76858e-05
1.33	4.19152	0.0129476	-4.51499e-06	0.0710859	-8.68534e-06	0.0237193	-1.22073e-05	0.00500861	-1.48515e-05	0.00172899	-1.64839e-05	0.00026533	-1.70712e-05	8.65947e-05	-1.66707e-05
1.45	2.92863	0.0217633	-4.46052e-06	0.0779161	-8.48806e-06	0.0268506	-1.17114e-05	0.00585208	-1.38711e-05	0.00205848	-1.48483e-05	0.000291406	-1.46687e-05	8.88012e-05	-1.34814e-05
1.57	2.0496	0.03101	-4.15852e-06	0.0847054	-8.04643e-06	0.0300344	-1.14189e-05	0.00674873	-1.40794e-05	0.00240824	-1.58971e-05	0.000308921	-1.68161e-05	8.67197e-05	-1.6857e-05
1.69	1.43625	0.0405999	-5.87487e-06	0.0914432	-1.14604e-05	0.033243	-1.64956e-05	0.00770081	-2.07721e-05	0.00277009	-2.41512e-05	0.000312174	-2.65707e-05	7.45104e-05	-2.80425e-05
1.81	1.00734	0.0504385	-5.72272e-06	0.0981058	-1.11891e-05	0.0364534	-1.61686e-05	0.00869846	-2.04781e-05	0.00313838	-2.3996e-05	0.000298735	-2.66676e-05	4.89082e-05	-2.85005e-05
1.93	0.7071	0.0604625	-1.05057e-05	0.104702	-2.06465e-05	0.0396638	-3.00827e-05	0.00973711	-3.85226e-05	0.00351147	-4.57396e-05	0.00026565	-5.15834e-05	9.40697e-06	-5.59828e-05
2.05	0.496682	0.0706035	-9.94003e-06	0.111211	-1.95669e-05	0.0428499	-2.85861e-05	0.010805	-3.6739e-05	0.00387644	-4.38162e-05	0.000207971	-4.96667e-05	-5.06709e-05	-5.42019e-05
2.17	0.349057	0.0807999	-1.11796e-05	0.117629	-2.19413e-05	0.0460049	-3.18976e-05	0.0118989	-4.07183e-05	0.00423162	-4.8152e-05	0.000123567	-5.4038e-05	-0.000129735	-5.83104e-05
2.29	0.245439	0.0910039	-1.02831e-05	0.123946	-2.02681e-05	0.0491167	-2.96708e-05	0.0129991	-3.82335e-05	0.00456897	-4.57367e-05	1.8119e-06	-5.20073e-05	-0.000235248	-5.69251e-05
2.41	0.172709	0.101195	-1.01513e-05	0.130173	-2.00111e-05	0.0521851	-2.93006e-05	0.014116	-3.77667e-05	0.004882	-4.5192e-05	-0.000146444	-5.1404e-05	-0.000367569	-5.62808e-05
2.53	0.12163	0.111345	-1.03959e-05	0.136307	-2.04806e-05	0.0552095	-2.99581e-05	0.0152296	-3.85617e-05	0.00517064	-4.60659e-05	-0.000335273	-5.22961e-05	-0.000533257	-5.71343e-05
2.65	0.0857451	0.121448	-1.04444e-05	0.142356	-2.05851e-05	0.0581887	-3.01335e-05	0.0163394	-3.8829e-05	0.00542783	-4.64514e-05	-0.000565627	-5.28294e-05	-0.000728873	-5.78463e-05
2.77	0.0605239	0.131488	-1.03153e-05	0.148328	-2.0345e-05	0.0611289	-2.98157e-05	0.017443	-3.84782e-05	0.00565885	-4.61171e-05	-0.000836266	-5.25597e-05	-0.0009615	-5.76813e-05
2.89	0.0427815	0.141467	-1.09778e-05	0.15423	-2.16584e-05	0.0640321	-3.17572e-05	0.0185365	-4.10139e-05	0.0058524	-4.92028e-05	-0.00114619	-5.61418e-05	-0.00122884	-6.16977e-05


==> anc/hydro/v1lhc50024pi2hvall.dat <==
0.01	318.446	-2.11438e-07	-0.000664019	9.44125e-05	2.61679e-05	-9.86115e-07	-3.68661e-06	-5.38246e-05	1.84297e-05	-2.40503e-05	-0.000145612	-0.000219397	3.11179e-06	-2.87106e-05	-9.9515e-06
0.13	239.594	-2.5666e-05	-0.00860455	0.00756699	1.09443e-05	7.6703e-08	-9.57904e-05	-8.00719e-05	-9.0978e-07	6.36287e-06	0.000187192	8.22014e-05	-1.32012e-05	-8.03245e-06	1.27926e-05
0.25	151.107	-5.48408e-05	-0.0154413	0.0249421	4.99843e-05	1.43043e-06	0.000274224	-2.34488e-05	-2.35238e-06	-5.37853e-06	-1.02385e-05	2.81193e-06	8.18821e-08	9.7906e-06	-1.33476e-07
0.37	96.0618	-7.73065e-05	-0.0188683	0.0415028	8.97055e-05	6.95513e-06	0.00119827	0.00108771	3.99463e-06	-2.34217e-06	2.56651e-05	5.09413e-07	-1.28038e-06	2.33216e-06	-7.256e-06
0.49	62.7364	-9.25935e-05	-0.019811	0.0569118	0.000123607	7.65374e-06	0.00205632	0.00253691	1.40703e-05	4.24451e-06	0.000206668	3.23113e-05	-6.3624e-07	-2.88273e-06	-1.40603e-06
0.61	41.8298	-0.000102547	-0.0187005	0.0721618	0.000146637	7.80331e-06	0.00305746	0.00417847	2.16948e-05	1.9318e-05	0.000458317	9.74399e-05	-3.15491e-07	-2.59286e-06	9.6404e-06
0.73	28.2886	-0.000107383	-0.0159893	0.0871799	0.000163085	9.92502e-06	0.00431814	0.00591536	2.59035e-05	3.63343e-05	0.000753246	0.000187999	-6.64778e-06	6.04784e-06	1.34439e-05
0.85	19.3228	-0.000108652	-0.0120672	0.101765	0.000185287	1.28463e-05	0.00584801	0.00770628	4.04524e-05	5.55888e-05	0.00109303	0.000286403	-8.19901e-06	1.65932e-05	1.85073e-05
0.97	13.2959	-0.000107102	-0.00723822	0.11575	0.000195498	1.70704e-05	0.00762699	0.00952755	4.63442e-05	7.92394e-05	0.00146109	0.000386561	-1.93359e-05	3.97124e-05	1.12884e-05
1.09	9.20262	-0.000106479	-0.00173724	0.129134	0.000206177	2.22264e-05	0.00963034	0.011354	5.41171e-05	9.94049e-05	0.00186558	0.000470015	-2.83931e-05	5.86784e-05	-2.97869e-06
1.21	6.39897	-0.000100989	0.00426472	0.141814	0.000218231	2.91238e-05	0.0118309	0.0131563	6.88834e-05	0.0001185	0.00231239	0.000537162	-2.8761e-05	7.61107e-05	-1.71377e-05
1.33	4.46443	-9.50025e-05	0.0106548	0.15387	0.000229463	3.71504e-05	0.0142089	0.0149302	8.63396e-05	0.000136438	0.00278423	0.000581124	-2.52011e-05	9.51492e-05	-4.415e-05
1.45	3.12193	-9.07668e-05	0.0173235	0.165266	0.000241336	4.46773e-05	0.0167237	0.0166449	0.000105368	0.000154871	0.00327353	0.000591923	-2.14107e-05	0.000114597	-8.94018e-05
1.57	2.18687	-8.37121e-05	0.0241865	0.175997	0.000248345	5.37735e-05	0.0193448	0.0182822	0.000117907	0.000169925	0.00375747	0.000570077	-2.24159e-05	0.000131758	-0.000165048
1.69	1.53384	-7.84586e-05	0.0311647	0.186059	0.000253301	6.28486e-05	0.0220263	0.0198113	0.000126538	0.000187812	0.00421757	0.000502367	-3.21931e-05	0.000150053	-0.000278644
1.81	1.07673	-6.93884e-05	0.0382088	0.195459	0.000262035	7.08415e-05	0.0247528	0.0212209	0.000143123	0.000201397	0.00465971	0.000395583	-3.00777e-05	0.000165923	-0.00041389
1.93	0.756403	-6.31439e-05	0.0452675	0.204222	0.000259022	7.95896e-05	0.0274786	0.0224983	0.000141498	0.000215004	0.00503661	0.000242868	-4.96986e-05	0.000179765	-0.000616887
2.05	0.53167	-5.85561e-05	0.052315	0.212349	0.000265335	8.90776e-05	0.0302007	0.0236257	0.000156591	0.000228214	0.00538038	4.38011e-05	-4.64794e-05	0.000193577	-0.00083925
2.17	0.373835	-5.41211e-05	0.0593166	0.219873	0.000270261	9.43619e-05	0.0328792	0.0245979	0.000170086	0.000240753	0.00564707	-0.000202126	-4.65737e-05	0.000210502	-0.00111836
2.29	0.262948	-4.70297e-05	0.0662508	0.226813	0.000274801	0.000104918	0.035489	0.0254103	0.000182515	0.000256153	0.00582296	-0.000496577	-4.1948e-05	0.000223173	-0.00146311
2.41	0.185055	-4.12282e-05	0.0731095	0.23322	0.000279667	0.00011302	0.0380358	0.0260633	0.000196994	0.000266858	0.00590891	-0.000836993	-3.81104e-05	0.000236762	-0.00186901
2.53	0.130316	-3.49584e-05	0.0798757	0.23912	0.000282345	0.0001215	0.0404942	0.0265586	0.000208043	0.000279095	0.00588542	-0.00122221	-3.55474e-05	0.000249051	-0.00234824
2.65	0.0918442	-2.90923e-05	0.0865463	0.244558	0.000284936	0.000131182	0.042871	0.0268993	0.000220567	0.000293944	0.00575483	-0.00165144	-3.21845e-05	0.000262793	-0.00290337
2.77	0.0647985	-2.0955e-05	0.0931122	0.249575	0.00028882	0.000140901	0.0451662	0.0270945	0.000232095	0.000305556	0.00551379	-0.00211924	-2.88981e-05	0.000277307	-0.00353478
2.89	0.0457733	-1.24382e-05	0.0995687	0.254205	0.000293043	0.000151797	0.0473756	0.0271518	0.000242035	0.000318735	0.00515554	-0.00262436	-2.70232e-05	0.000290134	-0.00424892


==> anc/hydro/v1lhc5008hvall.dat <==
0.01	297.096	-0.00101617	9.25311e-06	5.27035e-05	2.93297e-05	8.7271e-06	-4.86024e-06	-3.39112e-05	1.81291e-05	-0.000416977	2.59408e-05	-0.000329806	5.21168e-07	-4.67318e-05	-2.19525e-06
0.13	224.19	-0.0129425	-4.49766e-06	0.00394511	-1.93242e-06	-0.000243821	-2.05367e-06	0.000145549	-1.55242e-06	0.000325178	-7.56045e-06	7.61946e-05	-1.08472e-05	-4.56101e-05	-1.30799e-06
0.25	140.821	-0.0236044	-3.49241e-06	0.0136956	-3.57455e-06	0.0015486	-3.05101e-07	-2.57542e-06	2.98425e-06	-4.11744e-05	3.14058e-06	5.17757e-05	3.43549e-07	3.27437e-05	-2.04898e-06
0.37	88.85	-0.0293163	-7.65929e-08	0.0236745	7.5252e-07	0.00485662	1.82591e-06	0.000315236	1.59714e-06	2.48433e-05	-4.43773e-07	-2.38854e-06	-3.20007e-06	1.0613e-05	-5.16922e-06
0.49	57.416	-0.0313735	1.2392e-06	0.0333879	1.95211e-06	0.00839327	1.82242e-06	0.000806625	8.6086e-07	0.000367906	-6.18523e-07	2.17473e-05	-2.1437e-06	-2.55471e-06	-3.27782e-06
0.61	37.7497	-0.0301853	-2.69546e-06	0.0432747	-4.55741e-06	0.0123477	-5.07685e-06	0.00139044	-4.25581e-06	0.000908726	-2.58202e-06	0.000116573	-8.12805e-07	1.26097e-05	3.30729e-07
0.73	25.1066	-0.0262498	-5.08265e-06	0.0533328	-8.93931e-06	0.0167875	-1.07209e-05	0.00207616	-1.01935e-05	0.00159965	-7.76278e-06	0.000265453	-4.29581e-06	6.05835e-05	-8.29764e-07
0.85	16.8326	-0.0200302	-5.59883e-06	0.0635	-1.01469e-05	0.0216978	-1.2869e-05	0.00289214	-1.34531e-05	0.0024218	-1.2095e-05	0.000468561	-9.39434e-06	0.000122592	-6.14645e-06
0.97	11.3532	-0.0119117	-8.5641e-06	0.0737195	-1.60917e-05	0.0270281	-2.1732e-05	0.00383565	-2.49606e-05	0.00337938	-2.56435e-05	0.000710485	-2.40171e-05	0.00021746	-2.05971e-05
1.09	7.69459	-0.00221001	-9.82107e-06	0.0840305	-1.87338e-05	0.0327566	-2.59532e-05	0.00494858	-3.09153e-05	0.00446225	-3.33305e-05	0.000997566	-3.31861e-05	0.000332436	-3.07063e-05
1.21	5.23519	0.00883795	-1.0691e-05	0.0944007	-2.04236e-05	0.0388204	-2.83842e-05	0.00624233	-3.40143e-05	0.00567482	-3.70606e-05	0.00133387	-3.75619e-05	0.000472657	-3.57823e-05
1.33	3.57166	0.0210864	-8.88611e-06	0.104927	-1.70929e-05	0.0452374	-2.40196e-05	0.00773976	-2.92095e-05	0.00702267	-3.2392e-05	0.00171784	-3.34953e-05	0.000638652	-3.2631e-05
1.45	2.44127	0.0343874	-8.45543e-06	0.115609	-1.62495e-05	0.0519802	-2.27877e-05	0.00946109	-2.76004e-05	0.00850715	-3.03858e-05	0.00215841	-3.10315e-05	0.000833949	-2.96154e-05
1.57	1.67106	0.0485904	-9.29539e-06	0.126473	-1.79765e-05	0.0590194	-2.54931e-05	0.0114228	-3.14141e-05	0.0101327	-3.54665e-05	0.00265575	-3.75535e-05	0.00105691	-3.77497e-05
1.69	1.14517	0.0635871	-1.32296e-05	0.137515	-2.58342e-05	0.0663354	-3.72463e-05	0.0136307	-4.70055e-05	0.0118868	-5.47945e-05	0.0032108	-6.04562e-05	0.00130997	-6.39918e-05
1.81	0.785435	0.0792646	-1.2589e-05	0.148737	-2.46814e-05	0.0739018	-3.58189e-05	0.0160942	-4.56146e-05	0.0137723	-5.37798e-05	0.00382856	-6.01383e-05	0.00159288	-6.46305e-05
1.93	0.539161	0.0955449	-2.36342e-05	0.160151	-4.64507e-05	0.0817086	-6.76936e-05	0.0188238	-8.67225e-05	0.0157882	-0.000103051	0.0045117	-0.000116363	0.00191103	-0.000126516
2.05	0.370387	0.11233	-2.38727e-05	0.171744	-4.69753e-05	0.0897276	-6.85856e-05	0.0218153	-8.80715e-05	0.0179269	-0.000104926	0.00526031	-0.000118789	0.0022631	-0.000129458
2.17	0.254611	0.12955	-2.55612e-05	0.183527	-5.03273e-05	0.0979667	-7.35461e-05	0.0250809	-9.45468e-05	0.0201947	-0.000112773	0.00608085	-0.000127808	0.00265139	-0.000139385
2.29	0.175152	0.147131	-2.68259e-05	0.19549	-5.28159e-05	0.106403	-7.71808e-05	0.0286165	-9.92207e-05	0.0225942	-0.00011836	0.00697273	-0.000134173	0.00307829	-0.000146396
2.41	0.120611	0.165025	-2.72034e-05	0.207633	-5.36179e-05	0.115042	-7.84925e-05	0.0324306	-0.000101149	0.0251264	-0.000121012	0.00794586	-0.000137633	0.00354596	-0.000150703
2.53	0.0831453	0.183176	-2.83306e-05	0.219945	-5.58361e-05	0.123866	-8.1731e-05	0.0365169	-0.000105306	0.0277905	-0.000125959	0.00899929	-0.000143221	0.00405155	-0.000156769
2.65	0.0573963	0.201537	-2.96008e-05	0.23242	-5.83555e-05	0.132874	-8.54588e-05	0.0408823	-0.000110184	0.0305869	-0.000131915	0.0101348	-0.000150171	0.00460289	-0.000164621
2.77	0.0396865	0.220061	-3.01655e-05	0.245045	-5.95097e-05	0.142053	-8.72463e-05	0.0455176	-0.000112656	0.0335159	-0.000135118	0.0113602	-0.000154129	0.00519264	-0.000169324
2.89	0.0274915	0.238707	-3.27887e-05	0.257803	-6.47161e-05	0.151395	-9.49561e-05	0.0504247	-0.000122751	0.03658	-0.00014744	0.0126798	-0.000168486	0.00583467	-0.000185489


==> anc/hydro/v1lhc5008pi2hvall.dat <==
0.01	315.414	-2.11989e-05	-0.000740291	0.000127641	3.66918e-05	1.64389e-06	-4.38221e-06	-9.02614e-05	2.73549e-05	-2.64942e-05	-0.000359361	-0.000452834	8.44726e-06	-3.82947e-05	-6.40036e-05
0.13	238.107	-0.000268999	-0.0096465	0.00968177	1.80751e-05	-2.30052e-06	-0.00018776	-0.000234932	4.27712e-06	3.06818e-06	0.000384629	0.000137666	-1.68277e-05	-7.17873e-06	-5.83794e-05
0.25	149.569	-0.000494059	-0.018014	0.0325837	7.40053e-05	1.14066e-05	0.000424274	-0.000127764	1.23563e-06	-6.11561e-06	4.29053e-06	3.72294e-05	4.1588e-06	9.0732e-06	4.43321e-05
0.37	94.2522	-0.000644368	-0.0225922	0.0551593	0.000150313	3.64814e-05	0.00195224	0.00162408	-5.83053e-06	-1.86866e-06	3.02871e-05	-6.19064e-06	-2.01118e-06	2.45843e-06	9.61052e-06
0.49	60.8223	-0.000726689	-0.0238235	0.076723	0.000214095	6.22072e-05	0.00341287	0.00407525	-1.65674e-05	2.494e-06	0.000392263	3.65164e-05	3.96672e-07	-3.36515e-06	-6.7848e-07
0.61	39.9577	-0.000765088	-0.0222053	0.0983437	0.000254557	8.92215e-05	0.00516689	0.00703362	-3.54421e-05	1.47806e-05	0.000952713	0.000167393	-2.38111e-06	-6.02274e-06	3.32378e-05
0.73	26.5753	-0.000777712	-0.0183933	0.119881	0.000280079	0.000116316	0.00743062	0.0103171	-6.30451e-05	3.30001e-05	0.00166185	0.000367785	-1.34383e-05	4.79796e-06	0.000103739
0.85	17.8309	-0.000772363	-0.0129086	0.141091	0.000298696	0.000143574	0.0102535	0.0138426	-8.12939e-05	5.01761e-05	0.0025298	0.000621737	-1.79162e-05	1.95535e-05	0.000217106
0.97	12.0441	-0.000757825	-0.00617631	0.161728	0.000305186	0.000164533	0.013621	0.0175636	-0.000107923	6.70793e-05	0.00353969	0.000907001	-3.7812e-05	4.07819e-05	0.000354631
1.09	8.17978	-0.000734533	0.00146829	0.181789	0.000307364	0.000187045	0.017531	0.0214449	-0.000130557	8.31447e-05	0.00472586	0.00121968	-5.23123e-05	5.93103e-05	0.000531226
1.21	5.57994	-0.000706718	0.00976593	0.201116	0.000307367	0.000206118	0.0219421	0.0254285	-0.000141789	9.63422e-05	0.00609613	0.00154994	-5.43725e-05	7.8712e-05	0.000759374
1.33	3.81876	-0.00067432	0.0185413	0.219817	0.000308763	0.000226654	0.0268508	0.0295128	-0.000146114	0.000111613	0.00765843	0.00188793	-5.40444e-05	9.39681e-05	0.00102827
1.45	2.61946	-0.00064193	0.0276274	0.237846	0.000305593	0.000243649	0.0322079	0.0336665	-0.000155078	0.000122523	0.00939809	0.00222775	-5.43062e-05	0.000106422	0.00133478
1.57	1.80002	-0.000608378	0.0368824	0.255193	0.000299696	0.000256838	0.0379785	0.0378568	-0.000162586	0.000133572	0.0113207	0.00256629	-6.02201e-05	0.00012137	0.00166963
1.69	1.23868	-0.000571597	0.0461942	0.271835	0.000286118	0.000270122	0.0441108	0.0420459	-0.000179651	0.000142558	0.0134083	0.00289052	-7.73273e-05	0.000129856	0.00203206
1.81	0.853293	-0.000539689	0.0554778	0.287768	0.000277836	0.000278361	0.0505713	0.0462042	-0.000182776	0.000145684	0.0156738	0.00319386	-7.74285e-05	0.00013384	0.00244291
1.93	0.58838	-0.000506495	0.0646547	0.303012	0.000256718	0.000286553	0.0572993	0.0503184	-0.000208922	0.00014937	0.0180697	0.00347366	-0.000107722	0.000139799	0.00285163
2.05	0.406046	-0.000472356	0.0736823	0.317561	0.000249419	0.000293601	0.0642787	0.0543592	-0.000208094	0.000152331	0.0206361	0.00372827	-0.000106982	0.00014196	0.00332692
2.17	0.280398	-0.000438571	0.0825089	0.331469	0.000239176	0.00030009	0.0714645	0.0583296	-0.000210753	0.000154497	0.0233372	0.00395293	-0.00010814	0.000145708	0.00382531
2.29	0.193758	-0.000407239	0.0911014	0.344738	0.000228901	0.000303268	0.0788139	0.0622128	-0.000210273	0.000152102	0.0261636	0.00414479	-0.000106285	0.000142625	0.00434995
2.41	0.134007	-0.000371251	0.0994409	0.357421	0.000220911	0.000309604	0.0863065	0.0660124	-0.000207585	0.000151648	0.0291096	0.00430216	-0.00010394	0.000141411	0.00489853
2.53	0.0927689	-0.000341529	0.107512	0.369538	0.000210427	0.00031016	0.0939103	0.0697169	-0.00020774	0.00015071	0.0321612	0.00442839	-0.00010308	0.000140789	0.00546628
2.65	0.0642956	-0.0003105	0.115302	0.381123	0.000201275	0.000313017	0.101602	0.0733252	-0.000205024	0.000147925	0.0353107	0.00451696	-0.000101217	0.000137985	0.00605052
2.77	0.0446234	-0.000275215	0.122804	0.39221	0.000192408	0.000316672	0.10936	0.076841	-0.000204113	0.000148022	0.0385498	0.00457495	-9.85888e-05	0.000136464	0.00665309
2.89	0.0310185	-0.000247357	0.130011	0.402822	0.000183149	0.000317434	0.117157	0.0802557	-0.000199416	0.000144683	0.0418658	0.00459468	-9.6162e-05	0.000133741	0.00726383


==> anc/hydro/v1lhc50hvall.dat <==
0.01	292.021	-0.00105129	1.31489e-05	6.54848e-05	4.0748e-05	9.35036e-06	-6.65111e-06	-4.39852e-05	2.87283e-05	-0.000782925	3.91261e-05	-0.000542843	-1.43927e-06	-9.63097e-05	-1.09127e-06
0.13	220.875	-0.0139666	-7.8027e-06	0.00476079	-3.82427e-06	-0.000338442	-3.66732e-07	0.00014552	-1.77398e-07	0.000557528	-8.95765e-06	0.000110185	-1.71124e-05	-9.58427e-05	4.714e-07
0.25	138.378	-0.0261125	-6.49965e-06	0.0165632	-4.6307e-06	0.00205547	-2.78681e-06	2.19325e-06	1.35025e-06	-8.82765e-05	4.19934e-06	0.000106289	-1.32793e-06	6.22787e-05	-2.87655e-06
0.37	86.7227	-0.03312	-2.02244e-07	0.0288986	3.77153e-07	0.00642676	1.46985e-06	0.000402894	1.78838e-06	2.6829e-05	1.76733e-07	-8.285e-10	-3.17274e-06	2.38015e-05	-6.59628e-06
0.49	55.5092	-0.0359049	4.70976e-07	0.0411483	8.46554e-07	0.0112005	9.10937e-07	0.00106883	3.64006e-07	0.00065683	-9.74728e-07	3.98282e-05	-2.94787e-06	-2.53318e-06	-5.02201e-06
0.61	36.0681	-0.0349144	-3.48015e-06	0.05377	-5.92624e-06	0.0166635	-6.70139e-06	0.00190455	-5.79821e-06	0.00169461	-3.81536e-06	0.000221766	-1.6985e-06	2.58342e-05	-3.62361e-07
0.73	23.6771	-0.0307187	-7.35411e-06	0.0667412	-1.30449e-05	0.022926	-1.58705e-05	0.0029102	-1.54118e-05	0.00306383	-1.21191e-05	0.000519359	-7.14697e-06	0.00011615	-1.99866e-06
0.85	15.6589	-0.0238154	-8.56444e-06	0.0799774	-1.52626e-05	0.0299982	-1.88744e-05	0.00411545	-1.91845e-05	0.00473304	-1.69127e-05	0.000939849	-1.32837e-05	0.000269955	-9.47621e-06
0.97	10.4177	-0.0145932	-1.35328e-05	0.0933826	-2.53364e-05	0.0378238	-3.40585e-05	0.00554328	-3.89607e-05	0.00670945	-3.99527e-05	0.00147126	-3.74641e-05	0.000488418	-3.2257e-05
1.09	6.96551	-0.00338245	-1.55986e-05	0.107009	-2.96605e-05	0.0463743	-4.09091e-05	0.00723852	-4.85079e-05	0.00898834	-5.21165e-05	0.00212873	-5.18285e-05	0.000763721	-4.80439e-05
1.21	4.67726	0.00957913	-1.7136e-05	0.120805	-3.27132e-05	0.0555635	-4.54059e-05	0.00924063	-5.43013e-05	0.0115732	-5.89872e-05	0.00292484	-5.95373e-05	0.00111071	-5.64101e-05
1.33	3.15094	0.0241622	-1.47487e-05	0.134893	-2.83376e-05	0.0654186	-3.97485e-05	0.0115972	-4.82212e-05	0.0144711	-5.33259e-05	0.0038818	-5.49823e-05	0.00153434	-5.34248e-05
1.45	2.12801	0.0402274	-1.51593e-05	0.149286	-2.90368e-05	0.0758959	-4.05037e-05	0.0143583	-4.87124e-05	0.0177017	-5.31803e-05	0.00500866	-5.38193e-05	0.00204472	-5.09083e-05
1.57	1.4403	0.0576333	-1.56855e-05	0.164008	-3.03074e-05	0.0869723	-4.29164e-05	0.0175669	-5.27761e-05	0.0212647	-5.94301e-05	0.00633333	-6.27311e-05	0.00265383	-6.28298e-05
1.69	0.976737	0.0762714	-2.22972e-05	0.17907	-4.35419e-05	0.0985986	-6.2777e-05	0.0212581	-7.92227e-05	0.0251592	-9.23377e-05	0.00786105	-0.000101849	0.00337248	-0.000107752
1.81	0.663507	0.0960344	-2.19568e-05	0.194477	-4.29962e-05	0.110745	-6.22749e-05	0.025465	-7.90904e-05	0.0293789	-9.293e-05	0.00960748	-0.0001035	0.00420693	-0.000110729
1.93	0.451518	0.116826	-4.04789e-05	0.210244	-7.96e-05	0.123383	-0.000116094	0.0302231	-0.00014886	0.0339425	-0.000177028	0.0115869	-0.000199998	0.00517247	-0.000217457
2.05	0.30779	0.138533	-4.15936e-05	0.226353	-8.18453e-05	0.136467	-0.000119497	0.0355409	-0.000153448	0.0388285	-0.00018282	0.0138106	-0.000206987	0.00627524	-0.000225602
2.17	0.210164	0.16107	-4.50507e-05	0.242819	-8.87043e-05	0.150009	-0.000129639	0.0414684	-0.000166677	0.0440687	-0.000198842	0.016302	-0.000225403	0.00753617	-0.000245894
2.29	0.143761	0.184337	-4.7477e-05	0.259625	-9.35797e-05	0.163968	-0.000136999	0.0480074	-0.00017655	0.04966	-0.000211228	0.0190694	-0.000240243	0.00896412	-0.000263052
2.41	0.0985415	0.208232	-5.00661e-05	0.276757	-9.86707e-05	0.178324	-0.000144423	0.0551782	-0.000186069	0.055608	-0.000222548	0.0221269	-0.000253034	0.0105739	-0.000276964
2.53	0.0676938	0.232663	-5.27593e-05	0.29419	-0.000103995	0.193045	-0.000152255	0.0629845	-0.00019623	0.0619097	-0.000234803	0.0254814	-0.000267105	0.0123749	-0.000292534
2.65	0.0466165	0.257525	-5.50915e-05	0.311896	-0.000108697	0.208096	-0.000159394	0.0714291	-0.00020588	0.0685623	-0.000247025	0.0291478	-0.000281917	0.0143799	-0.000309887
2.77	0.0321887	0.282707	-5.70173e-05	0.32983	-0.00011252	0.223437	-0.000165058	0.0805005	-0.000213299	0.0755619	-0.000256089	0.0331223	-0.000292487	0.0165959	-0.000321799
2.89	0.0222908	0.308108	-6.29779e-05	0.347949	-0.000124335	0.239027	-0.000182515	0.0901837	-0.000236089	0.0828951	-0.000283805	0.0374137	-0.000324637	0.0190333	-0.000357817


==> anc/hydro/v1lhc50pi2hvall.dat <==
0.01	305.967	5.36252e-06	-0.000768665	0.000151548	4.38021e-05	5.35151e-07	-3.56313e-06	-0.000120298	3.44838e-05	-3.50766e-05	-0.000681944	-0.000701081	4.09421e-06	-4.74121e-05	-0.000139755
0.13	231.453	6.06385e-05	-0.010386	0.0110604	-7.45352e-06	-3.0988e-06	-0.000250958	-0.00044799	4.77339e-06	3.07945e-06	0.000619813	0.000215826	-1.63022e-05	-7.68405e-06	-0.000144229
0.25	145.002	8.46549e-05	-0.0196785	0.037455	-2.05385e-05	1.29023e-05	0.000560836	-0.000214566	3.46192e-06	-8.40893e-06	-1.96956e-05	4.16938e-05	2.7516e-06	1.00824e-05	0.000100954
0.37	90.7607	8.93702e-05	-0.0249763	0.0640943	-2.54998e-05	3.46338e-05	0.0025728	0.00218131	-2.50906e-07	-2.23756e-06	3.15807e-05	-2.16698e-05	-1.97954e-06	3.31789e-06	2.7333e-05
0.49	58.0201	9.65207e-05	-0.0263816	0.0901313	-3.49171e-05	5.71427e-05	0.00454492	0.00565566	-2.04721e-06	4.72411e-06	0.000647478	3.09247e-05	3.5858e-07	-3.46726e-06	-2.6514e-06
0.61	37.6834	0.000111059	-0.0244934	0.116658	-5.16054e-05	8.41786e-05	0.00697111	0.0100024	-8.47239e-06	2.41932e-05	0.00164984	0.000214133	1.13579e-06	-5.5578e-06	5.88886e-05
0.73	24.7529	0.000129869	-0.0200958	0.143467	-6.62553e-05	0.000112619	0.0101538	0.0149469	-2.39212e-05	5.09936e-05	0.00296396	0.000504213	-1.02032e-05	8.75061e-06	0.000215264
0.85	16.3978	0.000152258	-0.0137857	0.170224	-7.32274e-05	0.000137637	0.0142029	0.0203619	-2.94542e-05	7.9077e-05	0.00460555	0.00088183	-1.1017e-05	3.0069e-05	0.000477116
0.97	10.9381	0.000175842	-0.00604982	0.196561	-8.67098e-05	0.000162801	0.019103	0.0261641	-4.50696e-05	0.000109566	0.00656943	0.00132799	-3.08825e-05	5.78615e-05	0.000829843
1.09	7.33949	0.000201088	0.00272938	0.222417	-9.67272e-05	0.000187383	0.024863	0.0322918	-5.62378e-05	0.00013612	0.00888632	0.0018209	-4.40339e-05	8.30402e-05	0.00128506
1.21	4.95016	0.000227192	0.0122419	0.247524	-9.9164e-05	0.000210763	0.0314473	0.0386578	-5.60632e-05	0.000160931	0.011593	0.00235545	-3.9039e-05	0.000108544	0.00187928
1.33	3.35218	0.000249539	0.0222812	0.271975	-9.99807e-05	0.000232549	0.0388508	0.0452502	-4.98821e-05	0.000185141	0.0147034	0.00291324	-3.16731e-05	0.000132794	0.00259956
1.45	2.27739	0.000271485	0.0326527	0.295678	-0.000100495	0.000251944	0.0470324	0.0520157	-4.47124e-05	0.000204533	0.018229	0.00348144	-2.21088e-05	0.000151937	0.00345677
1.57	1.55154	0.000290338	0.0431861	0.318572	-0.000105777	0.000266744	0.055936	0.0588995	-4.86185e-05	0.00022119	0.0221744	0.00404358	-2.39059e-05	0.000169397	0.00444329
1.69	1.05966	0.00030759	0.0537469	0.340598	-0.000114065	0.000279851	0.0654923	0.0658386	-5.90716e-05	0.000233825	0.0265317	0.00458326	-3.55712e-05	0.00018052	0.00556832
1.81	0.72527	0.000320962	0.064234	0.361731	-0.000113125	0.000288807	0.0756531	0.0727882	-5.49086e-05	0.000241169	0.0313188	0.00508923	-2.90554e-05	0.000187565	0.00685966
1.93	0.497438	0.000328777	0.0745483	0.381964	-0.000126519	0.00029406	0.0863238	0.0797102	-7.6628e-05	0.000245299	0.0364916	0.00554732	-5.4001e-05	0.000192468	0.00827789
2.05	0.341841	0.000335245	0.0846376	0.40127	-0.00012387	0.000295049	0.0974631	0.0865577	-6.9857e-05	0.000245115	0.0420832	0.00594595	-4.42645e-05	0.000192452	0.00989083
2.17	0.235335	0.000336134	0.0944454	0.419707	-0.000123413	0.000293259	0.109007	0.0933345	-6.73766e-05	0.000241499	0.0480685	0.00628066	-3.74044e-05	0.00018894	0.0116645
2.29	0.162307	0.000334403	0.103933	0.437276	-0.000120255	0.000288196	0.120895	0.100016	-6.0735e-05	0.000235475	0.054443	0.00654544	-2.72106e-05	0.000181416	0.0136166
2.41	0.112161	0.000332955	0.11307	0.454011	-0.00011643	0.000283603	0.133064	0.106581	-5.22932e-05	0.000227949	0.0611852	0.0067266	-1.47351e-05	0.000172656	0.0157349
2.53	0.0776649	0.000324452	0.121835	0.469935	-0.000112347	0.000271748	0.145447	0.11302	-4.77775e-05	0.000213251	0.0682684	0.00682885	-8.57795e-06	0.000158046	0.0180185
2.65	0.0538959	0.000318168	0.130213	0.485074	-0.00010887	0.000261819	0.15799	0.119318	-4.22142e-05	0.000200456	0.0756798	0.00684493	2.10745e-06	0.00014356	0.0204726
2.77	0.0374896	0.000307954	0.138192	0.499456	-0.000104435	0.000249424	0.170634	0.125466	-3.55259e-05	0.00018558	0.0833895	0.00677507	1.11705e-05	0.000126639	0.0230905
2.89	0.0261421	0.000301585	0.145767	0.513109	-9.89189e-05	0.000239279	0.183315	0.131457	-2.84744e-05	0.000170059	0.0913646	0.00661947	1.99711e-05	0.00010855	0.0258645


==> anc/mc/KNO.txt <==
#1-cent	4-e1
0.05	0.0633943
0.15	0.085306
0.25	0.108998
0.35	0.144056
0.45	0.185225
0.55	0.242513
0.65	0.306444
0.75	0.39918


==> anc/mc/cgc.txt <==
#1-cent	4-e1
0.005	0.036196
0.015	0.0380779
0.025	0.0396112
0.035	0.0410079
0.045	0.0424255
0.055	0.0437875
0.065	0.0451208
0.075	0.0463976
0.085	0.0479104
0.095	0.0490841
0.105	0.0506333
0.115	0.0518249
0.125	0.0532794
0.135	0.0546928
0.145	0.0561478
0.155	0.0576271
0.165	0.0589268
0.175	0.0607036
0.185	0.0622215
0.195	0.0637163
0.205	0.0652998
0.215	0.0669254
0.225	0.0686283
0.235	0.0704453
0.245	0.072132
0.255	0.0740271
0.265	0.075704
0.275	0.077453
0.285	0.0793357
0.295	0.0813686
0.305	0.0834133
0.315	0.0851516
0.325	0.0873686
0.335	0.0897603
0.345	0.0918773
0.355	0.0941767
0.365	0.0963461
0.375	0.0987396
0.385	0.100917
0.395	0.103413
0.405	0.106018
0.415	0.108065
0.425	0.111135
0.435	0.11355
0.445	0.116072
0.455	0.119359
0.465	0.122275
0.475	0.124988
0.485	0.128394
0.495	0.131726
0.505	0.13476


==> anc/mc/dipsy.txt <==
#1-cent	4-e1
0.005	0.042719
0.025	0.0483192
0.065	0.0571698
0.125	0.071993
0.205	0.0967404
0.305	0.130005
0.425	0.186257
0.565	0.291208


==> anc/mc/naraglauber.txt <==
#1-cent	4-e1
0.005	0.0516613
0.015	0.0510189
0.025	0.0518013
0.035	0.0528455
0.045	0.0541327
0.055	0.0549568
0.065	0.0559412
0.075	0.0567259
0.085	0.0576876
0.095	0.0590675
0.105	0.0600201
0.115	0.0609885
0.125	0.0616569
0.135	0.0628349
0.145	0.0638464
0.155	0.0652176
0.165	0.0659586
0.175	0.0669483
0.185	0.0681424
0.195	0.0693587
0.205	0.0704739
0.215	0.0715099
0.225	0.0727395
0.235	0.0738794
0.245	0.0753802
0.255	0.0767315
0.265	0.0780411
0.275	0.079475
0.285	0.0803225
0.295	0.0821018
0.305	0.0834894
0.315	0.085149
0.325	0.0870426
0.335	0.0879177
0.345	0.0900443
0.355	0.0911686
0.365	0.0930447
0.375	0.0952699
0.385	0.0971906
0.395	0.0991752
0.405	0.101129
0.415	0.103107
0.425	0.10547
0.435	0.107258
0.445	0.109196
0.455	0.111733
0.465	0.114418
0.475	0.117069
0.485	0.12056
0.495	0.123231
0.505	0.126678


==> anc/mc/phoboscorrected.txt <==
#1-cent	4-e1
0.005	0.0647167
0.015	0.0640035
0.025	0.065337
0.035	0.0662835
0.045	0.068261
0.055	0.0705275
0.065	0.0714889
0.075	0.0734932
0.085	0.0754218
0.095	0.077437
0.105	0.078493
0.115	0.0806212
0.125	0.0825076
0.135	0.0845543
0.145	0.0860441
0.155	0.0882794
0.165	0.0909455
0.175	0.0937595
0.185	0.0941216
0.195	0.0960363
0.205	0.0982733
0.215	0.100316
0.225	0.103312
0.235	0.104146
0.245	0.107645
0.255	0.109264
0.265	0.111449
0.275	0.114388
0.285	0.1179
0.295	0.119055
0.305	0.122635
0.315	0.123913
0.325	0.126576
0.335	0.129358
0.345	0.132223
0.355	0.135752
0.365	0.138705
0.375	0.141568
0.385	0.145451
0.395	0.147502
0.405	0.151483
0.415	0.155055
0.425	0.158848
0.435	0.162065
0.445	0.164491
0.455	0.168396
0.465	0.17124
0.475	0.176332
0.485	0.178299
0.495	0.182583
0.505	0.183063
0.515	0.191067
0.525	0.196574
0.535	0.20051
0.545	0.205718
0.555	0.209894
0.565	0.212035
0.575	0.218437
0.585	0.224177
0.595	0.227211
0.605	0.233896
0.615	0.242056
0.625	0.242536
0.635	0.251522
0.645	0.26061
0.655	0.261252
0.665	0.274441
0.675	0.284989
0.685	0.293212
0.695	0.299985
0.705	0.307628
0.715	0.314528
0.725	nan
0.735	0.327931
0.745	0.338919
0.755	0.342292
0.765	nan
0.775	0.359261
0.785	nan
0.795	0.362782
0.805	nan
0.815	0.349337
0.825	nan
0.835	0.364757
0.845	nan
0.855	nan
0.865	0.336422
0.875	nan
0.885	nan
0.895	nan
0.905	nan
0.915	0.272999
0.925	nan
0.935	nan
0.945	nan
0.955	nan
0.965	nan
0.975	nan
0.985	nan
0.995	0.180957


==> anc/spectra/Ntotal.dat <==
52.8153153153  1655.17241379
84.3468468468  2948.27586207
128.490990991  4758.62068966
186.824324324  7189.65517241
260.923423423  10603.4482759
330.292792793  14017.2413793
383.108108108  17172.4137931


==> anc/spectra/kaon_minus_centr0.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.200000 0.250000 67.114044 +-8.532680
0.250000 0.300000 85.207145 +-9.179284
0.300000 0.350000 96.024164 +-9.856742
0.350000 0.400000 108.032560 +-11.874397
0.400000 0.450000 109.749402 +-12.885372
0.450000 0.500000 113.212566 +-12.368984
0.500000 0.550000 119.356456 +-17.228592
0.550000 0.600000 109.600250 +-13.573694
0.600000 0.650000 105.917687 +-12.574763
0.650000 0.700000 108.111490 +-13.320788
0.700000 0.750000 100.909769 +-11.909744
0.750000 0.800000 95.082483 +-10.413090
0.800000 0.850000 90.915289 +-10.221488
0.850000 0.900000 85.627714 +-9.503119
0.900000 0.950000 84.423899 +-10.376945
0.950000 1.000000 76.164555 +-8.521435
1.000000 1.100000 64.198298 +-6.623750
1.100000 1.200000 55.409298 +-5.731502
1.200000 1.300000 47.067234 +-5.416542
1.300000 1.400000 39.330248 +-4.552222
1.400000 1.500000 32.434362 +-3.810479
1.500000 1.600000 27.358780 +-3.299181
1.600000 1.700000 21.394541 +-2.638028
1.700000 1.800000 18.191699 +-2.340645
1.800000 1.900000 14.747512 +-1.966372
1.900000 2.000000 11.680613 +-1.623781


==> anc/spectra/kaon_minus_centr1.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.200000 0.250000 56.990807 +-7.354626
0.250000 0.300000 67.927771 +-7.046847
0.300000 0.350000 77.792083 +-8.213652
0.350000 0.400000 86.841016 +-9.568894
0.400000 0.450000 84.850276 +-10.651402
0.450000 0.500000 90.321055 +-10.292894
0.500000 0.550000 91.725205 +-11.780872
0.550000 0.600000 89.253748 +-10.667236
0.600000 0.650000 87.172547 +-10.359746
0.650000 0.700000 84.108861 +-9.802305
0.700000 0.750000 84.916392 +-10.118446
0.750000 0.800000 76.378279 +-8.150085
0.800000 0.850000 74.410671 +-7.915070
0.850000 0.900000 69.334421 +-7.595657
0.900000 0.950000 65.489468 +-6.982177
0.950000 1.000000 59.556110 +-6.227391
1.000000 1.100000 53.631623 +-5.533473
1.100000 1.200000 45.746006 +-4.734601
1.200000 1.300000 38.444475 +-4.425678
1.300000 1.400000 32.137265 +-3.721100
1.400000 1.500000 26.459310 +-3.109949
1.500000 1.600000 22.367482 +-2.698603
1.600000 1.700000 17.754080 +-2.190302
1.700000 1.800000 15.075672 +-1.940710
1.800000 1.900000 12.065736 +-1.609966
1.900000 2.000000 9.645605 +-1.341980


==> anc/spectra/kaon_minus_centr2.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.200000 0.250000 44.397820 +-5.656304
0.250000 0.300000 52.536912 +-5.482678
0.300000 0.350000 59.028558 +-6.192816
0.350000 0.400000 65.712076 +-7.318538
0.400000 0.450000 65.571144 +-7.839989
0.450000 0.500000 69.440959 +-7.588614
0.500000 0.550000 68.979841 +-7.918944
0.550000 0.600000 67.906884 +-8.452997
0.600000 0.650000 68.932371 +-8.509774
0.650000 0.700000 62.098720 +-6.605445
0.700000 0.750000 61.630037 +-6.830961
0.750000 0.800000 58.643164 +-6.439948
0.800000 0.850000 54.367148 +-5.789431
0.850000 0.900000 51.757816 +-5.468411
0.900000 0.950000 48.147909 +-4.979468
0.950000 1.000000 44.937611 +-4.713932
1.000000 1.100000 39.693389 +-4.057080
1.100000 1.200000 32.895585 +-3.384169
1.200000 1.300000 28.457023 +-3.272041
1.300000 1.400000 23.293567 +-2.693594
1.400000 1.500000 19.839864 +-2.328173
1.500000 1.600000 16.444531 +-1.980659
1.600000 1.700000 13.207696 +-1.625972
1.700000 1.800000 11.253434 +-1.445410
1.800000 1.900000 9.116580 +-1.213118
1.900000 2.000000 7.391015 +-1.024769


==> anc/spectra/kaon_minus_centr3.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.200000 0.250000 31.380310 +-4.010567
0.250000 0.300000 37.272679 +-3.910121
0.300000 0.350000 41.036309 +-4.706573
0.350000 0.400000 45.174295 +-5.128600
0.400000 0.450000 46.002222 +-6.080483
0.450000 0.500000 48.571849 +-5.527717
0.500000 0.550000 49.114980 +-6.297244
0.550000 0.600000 48.065506 +-6.290811
0.600000 0.650000 44.943676 +-5.233468
0.650000 0.700000 42.865890 +-4.605788
0.700000 0.750000 40.640549 +-4.321687
0.750000 0.800000 37.891440 +-3.923104
0.800000 0.850000 36.037275 +-3.775698
0.850000 0.900000 34.894600 +-3.792438
0.900000 0.950000 31.516163 +-3.278298
0.950000 1.000000 30.947904 +-3.393699
1.000000 1.100000 25.808291 +-2.648973
1.100000 1.200000 21.299881 +-2.221703
1.200000 1.300000 18.517136 +-2.131381
1.300000 1.400000 15.649081 +-1.811593
1.400000 1.500000 12.745006 +-1.497745
1.500000 1.600000 10.624808 +-1.281736
1.600000 1.700000 8.489175 +-1.047082
1.700000 1.800000 7.179735 +-0.924155
1.800000 1.900000 5.888993 +-0.785473
1.900000 2.000000 4.861947 +-0.675910


==> anc/spectra/kaon_minus_centr4.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.200000 0.250000 22.888952 +-2.945913
0.250000 0.300000 24.984627 +-2.563099
0.300000 0.350000 28.126987 +-3.135065
0.350000 0.400000 30.126574 +-3.530934
0.400000 0.450000 30.544962 +-3.849650
0.450000 0.500000 32.547456 +-4.061228
0.500000 0.550000 34.193828 +-4.682728
0.550000 0.600000 31.054179 +-3.588131
0.600000 0.650000 28.947971 +-3.261419
0.650000 0.700000 27.206051 +-2.845135
0.700000 0.750000 25.831348 +-2.786128
0.750000 0.800000 24.645394 +-2.609024
0.800000 0.850000 22.814043 +-2.395940
0.850000 0.900000 22.023314 +-2.425202
0.900000 0.950000 20.143453 +-2.150269
0.950000 1.000000 18.435334 +-1.948744
1.000000 1.100000 16.041133 +-1.658240
1.100000 1.200000 13.443595 +-1.407184
1.200000 1.300000 11.588973 +-1.336673
1.300000 1.400000 9.551606 +-1.108474
1.400000 1.500000 7.778798 +-0.916772
1.500000 1.600000 6.406042 +-0.775363
1.600000 1.700000 5.240663 +-0.648799
1.700000 1.800000 4.361573 +-0.563827
1.800000 1.900000 3.361318 +-0.450982
1.900000 2.000000 2.916105 +-0.407754


==> anc/spectra/kaon_minus_centr5.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.200000 0.250000 15.069594 +-1.959288
0.250000 0.300000 16.716332 +-1.732559
0.300000 0.350000 18.007926 +-2.069720
0.350000 0.400000 19.175692 +-2.320256
0.400000 0.450000 19.433658 +-2.410392
0.450000 0.500000 20.661951 +-2.381580
0.500000 0.550000 20.571301 +-2.697404
0.550000 0.600000 19.289953 +-2.472001
0.600000 0.650000 17.532875 +-1.902567
0.650000 0.700000 17.324288 +-1.949934
0.700000 0.750000 15.257923 +-1.660152
0.750000 0.800000 14.963670 +-1.630639
0.800000 0.850000 14.206368 +-1.657185
0.850000 0.900000 12.999010 +-1.554877
0.900000 0.950000 11.914156 +-1.284891
0.950000 1.000000 11.132103 +-1.205705
1.000000 1.100000 9.196389 +-0.971622
1.100000 1.200000 7.799269 +-0.829284
1.200000 1.300000 6.533558 +-0.756609
1.300000 1.400000 5.270686 +-0.614650
1.400000 1.500000 4.643252 +-0.549775
1.500000 1.600000 3.843315 +-0.467605
1.600000 1.700000 3.006827 +-0.374788
1.700000 1.800000 2.605294 +-0.339078
1.800000 1.900000 2.037117 +-0.275525
1.900000 2.000000 1.667930 +-0.235616


==> anc/spectra/kaon_minus_centr6.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.200000 0.250000 9.196186 +-1.220289
0.250000 0.300000 10.205057 +-1.171532
0.300000 0.350000 11.352177 +-1.394040
0.350000 0.400000 11.606169 +-1.309182
0.400000 0.450000 11.747189 +-1.675089
0.450000 0.500000 11.227543 +-1.473325
0.500000 0.550000 12.029209 +-1.513060
0.550000 0.600000 10.662671 +-1.201377
0.600000 0.650000 9.741467 +-1.133444
0.650000 0.700000 9.312460 +-1.102825
0.700000 0.750000 8.653652 +-0.942456
0.750000 0.800000 7.594350 +-0.819344
0.800000 0.850000 7.678225 +-0.845092
0.850000 0.900000 6.894434 +-0.749386
0.900000 0.950000 6.467829 +-0.706560
0.950000 1.000000 6.168684 +-0.798978
1.000000 1.100000 4.849490 +-0.556534
1.100000 1.200000 4.023039 +-0.430725
1.200000 1.300000 3.524754 +-0.411483
1.300000 1.400000 2.933813 +-0.345218
1.400000 1.500000 2.339352 +-0.280298
1.500000 1.600000 1.824843 +-0.225350
1.600000 1.700000 1.578349 +-0.199670
1.700000 1.800000 1.269262 +-0.168220
1.800000 1.900000 1.056288 +-0.145728
1.900000 2.000000 0.875595 +-0.126413


==> anc/spectra/kaon_minus_centr7.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.200000 0.250000 5.173956 +-0.714969
0.250000 0.300000 5.554981 +-0.600636
0.300000 0.350000 5.878910 +-0.658375
0.350000 0.400000 6.288295 +-0.669610
0.400000 0.450000 6.100036 +-0.781052
0.450000 0.500000 6.651701 +-0.757498
0.500000 0.550000 6.056478 +-0.834877
0.550000 0.600000 5.744269 +-0.843268
0.600000 0.650000 4.729140 +-0.533535
0.650000 0.700000 5.049913 +-0.650466
0.700000 0.750000 4.163741 +-0.470523
0.750000 0.800000 3.875102 +-0.589535
0.800000 0.850000 3.661491 +-0.450617
0.850000 0.900000 3.231642 +-0.471192
0.900000 0.950000 2.998836 +-0.360454
0.950000 1.000000 2.842954 +-0.321783
1.000000 1.100000 2.387244 +-0.266037
1.100000 1.200000 2.057068 +-0.227458
1.200000 1.300000 1.750412 +-0.207763
1.300000 1.400000 1.303542 +-0.156946
1.400000 1.500000 1.059019 +-0.130292
1.500000 1.600000 0.940112 +-0.119009
1.600000 1.700000 0.722806 +-0.094565
1.700000 1.800000 0.574739 +-0.079312
1.800000 1.900000 0.513490 +-0.073693
1.900000 2.000000 0.390354 +-0.059309


==> anc/spectra/pion_minus_centr0.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.100000 0.120000 1094.270752 +-140.465588
0.120000 0.140000 1154.602173 +-148.046834
0.140000 0.160000 1193.942627 +-153.048568
0.160000 0.180000 1222.960693 +-156.744319
0.180000 0.200000 1245.882080 +-159.668381
0.200000 0.250000 1236.004781 +-144.783395
0.250000 0.300000 1187.480592 +-141.572236
0.300000 0.350000 1100.565658 +-131.981188
0.350000 0.400000 1006.849372 +-119.410089
0.400000 0.450000 909.955908 +-108.354216
0.450000 0.500000 814.692366 +-98.417675
0.500000 0.550000 695.724888 +-104.928218
0.550000 0.600000 624.573648 +-76.046189
0.600000 0.650000 553.286654 +-63.450658
0.650000 0.700000 483.766589 +-52.588822
0.700000 0.750000 430.647379 +-46.817859
0.750000 0.800000 380.240286 +-41.553304
0.800000 0.850000 333.962806 +-36.454023
0.850000 0.900000 297.048774 +-32.368682
0.900000 0.950000 265.024271 +-29.042293
0.950000 1.000000 231.120307 +-25.594998
1.000000 1.100000 193.000795 +-21.518244
1.100000 1.200000 153.650369 +-17.308564
1.200000 1.300000 119.880442 +-13.508046
1.300000 1.400000 94.604798 +-10.465899
1.400000 1.500000 73.226272 +-8.274894
1.500000 1.600000 57.774908 +-6.637291
1.600000 1.700000 45.665873 +-5.103120
1.700000 1.800000 35.862601 +-4.035265
1.800000 1.900000 28.940489 +-3.268172
1.900000 2.000000 23.221237 +-2.576588
2.000000 2.100000 18.653708 +-5.467828
2.100000 2.200000 14.035603 +-4.336049
2.200000 2.300000 11.547236 +-3.479911
2.300000 2.400000 9.107927 +-2.656279
2.400000 2.500000 7.200307 +-2.230916
2.500000 2.600000 5.826251 +-1.871551
2.600000 2.700000 4.710133 +-1.434817
2.700000 2.800000 3.670206 +-1.124948
2.800000 2.900000 3.023147 +-1.001078
2.900000 3.000000 2.486080 +-0.866590


==> anc/spectra/pion_minus_centr1.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.100000 0.120000 846.901367 +-108.919356
0.120000 0.140000 896.107483 +-115.014292
0.140000 0.160000 937.579834 +-120.279802
0.160000 0.180000 968.334595 +-124.192990
0.180000 0.200000 974.722046 +-124.992217
0.200000 0.250000 999.887769 +-113.427331
0.250000 0.300000 950.501180 +-109.764579
0.300000 0.350000 885.081798 +-102.168340
0.350000 0.400000 810.786926 +-93.093457
0.400000 0.450000 731.165449 +-84.839279
0.450000 0.500000 654.390570 +-75.477117
0.500000 0.550000 565.428189 +-72.243607
0.550000 0.600000 507.214405 +-58.472077
0.600000 0.650000 450.279057 +-50.577780
0.650000 0.700000 395.826939 +-43.031862
0.700000 0.750000 347.064944 +-37.942169
0.750000 0.800000 307.742378 +-33.709754
0.800000 0.850000 274.981187 +-29.977206
0.850000 0.900000 240.831070 +-26.552094
0.900000 0.950000 214.415174 +-23.712528
0.950000 1.000000 191.191379 +-21.013452
1.000000 1.100000 159.583133 +-17.544316
1.100000 1.200000 125.962837 +-14.062738
1.200000 1.300000 98.478204 +-11.102699
1.300000 1.400000 77.658928 +-8.569702
1.400000 1.500000 61.184816 +-6.738154
1.500000 1.600000 47.735153 +-5.405539
1.600000 1.700000 38.452129 +-4.266650
1.700000 1.800000 29.714507 +-3.324005
1.800000 1.900000 24.039496 +-2.663946
1.900000 2.000000 19.371038 +-2.172538
2.000000 2.100000 15.314265 +-4.337504
2.100000 2.200000 12.109618 +-3.456215
2.200000 2.300000 9.397727 +-2.930313
2.300000 2.400000 7.566608 +-2.342817
2.400000 2.500000 6.214024 +-1.858687
2.500000 2.600000 4.940675 +-1.474703
2.600000 2.700000 3.960873 +-1.250974
2.700000 2.800000 3.405905 +-1.072693
2.800000 2.900000 2.568037 +-0.760849
2.900000 3.000000 2.042165 +-0.710797


==> anc/spectra/pion_minus_centr2.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.100000 0.120000 627.549255 +-80.543791
0.120000 0.140000 678.576416 +-87.005232
0.140000 0.160000 703.091248 +-90.124784
0.160000 0.180000 741.497559 +-95.036493
0.180000 0.200000 749.166138 +-96.012203
0.200000 0.250000 754.182132 +-85.642404
0.250000 0.300000 718.617592 +-81.203984
0.300000 0.350000 663.359640 +-76.729986
0.350000 0.400000 602.557158 +-70.121371
0.400000 0.450000 545.921270 +-63.394718
0.450000 0.500000 488.658737 +-56.402867
0.500000 0.550000 423.394060 +-51.108593
0.550000 0.600000 377.175774 +-43.901631
0.600000 0.650000 335.323722 +-37.586992
0.650000 0.700000 294.357900 +-32.028462
0.700000 0.750000 259.793312 +-28.247324
0.750000 0.800000 230.050689 +-25.059718
0.800000 0.850000 203.683010 +-22.208059
0.850000 0.900000 181.163695 +-19.761721
0.900000 0.950000 159.245101 +-17.472748
0.950000 1.000000 142.087529 +-15.642750
1.000000 1.100000 119.933827 +-13.106106
1.100000 1.200000 93.200399 +-10.508393
1.200000 1.300000 74.067386 +-8.107038
1.300000 1.400000 58.399143 +-6.424925
1.400000 1.500000 45.230329 +-5.007397
1.500000 1.600000 36.179648 +-3.991033
1.600000 1.700000 28.247589 +-3.098068
1.700000 1.800000 22.788612 +-2.516978
1.800000 1.900000 18.032132 +-1.981966
1.900000 2.000000 14.773205 +-1.635770
2.000000 2.100000 11.490836 +-3.289342
2.100000 2.200000 9.271404 +-2.600941
2.200000 2.300000 7.463312 +-2.219319
2.300000 2.400000 5.857179 +-1.840180
2.400000 2.500000 4.737315 +-1.415602
2.500000 2.600000 3.915455 +-1.081996
2.600000 2.700000 3.073380 +-0.969332
2.700000 2.800000 2.537769 +-0.777867
2.800000 2.900000 2.147768 +-0.606905
2.900000 3.000000 1.717894 +-0.493700


==> anc/spectra/pion_minus_centr3.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.100000 0.120000 453.933258 +-58.278605
0.120000 0.140000 490.384247 +-62.887188
0.140000 0.160000 508.747681 +-65.224074
0.160000 0.180000 528.146851 +-67.701668
0.180000 0.200000 526.167480 +-67.442457
0.200000 0.250000 520.295737 +-58.514728
0.250000 0.300000 490.036675 +-54.809087
0.300000 0.350000 451.927970 +-50.915813
0.350000 0.400000 408.870121 +-46.033266
0.400000 0.450000 368.539390 +-41.521589
0.450000 0.500000 326.648338 +-36.686506
0.500000 0.550000 282.701861 +-32.877469
0.550000 0.600000 251.967527 +-28.766171
0.600000 0.650000 223.322568 +-24.770091
0.650000 0.700000 194.970444 +-21.198853
0.700000 0.750000 172.015764 +-18.699746
0.750000 0.800000 152.308115 +-16.584714
0.800000 0.850000 133.741271 +-14.653903
0.850000 0.900000 118.758329 +-12.982382
0.900000 0.950000 105.564548 +-11.537504
0.950000 1.000000 93.334990 +-10.259585
1.000000 1.100000 77.661946 +-8.548526
1.100000 1.200000 61.266768 +-6.788925
1.200000 1.300000 48.432653 +-5.319035
1.300000 1.400000 37.748521 +-4.154259
1.400000 1.500000 30.208486 +-3.296234
1.500000 1.600000 23.600565 +-2.630186
1.600000 1.700000 18.608806 +-2.092762
1.700000 1.800000 14.775186 +-1.671090
1.800000 1.900000 12.048701 +-1.329875
1.900000 2.000000 9.909351 +-1.097805
2.000000 2.100000 7.822697 +-2.159433
2.100000 2.200000 6.206869 +-1.771788
2.200000 2.300000 4.903487 +-1.444337
2.300000 2.400000 3.945911 +-1.165687
2.400000 2.500000 3.256956 +-0.942698
2.500000 2.600000 2.661940 +-0.714123
2.600000 2.700000 2.172969 +-0.612697
2.700000 2.800000 1.735409 +-0.530531
2.800000 2.900000 1.464375 +-0.404268
2.900000 3.000000 1.251905 +-0.328641


==> anc/spectra/pion_minus_centr4.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.100000 0.120000 320.709625 +-41.192343
0.120000 0.140000 334.379669 +-42.890530
0.140000 0.160000 351.036377 +-45.014872
0.160000 0.180000 361.432800 +-46.341247
0.180000 0.200000 362.894257 +-46.524434
0.200000 0.250000 348.426436 +-39.344646
0.250000 0.300000 326.188723 +-36.788127
0.300000 0.350000 299.044821 +-33.854371
0.350000 0.400000 268.366212 +-30.235951
0.400000 0.450000 241.515951 +-27.317179
0.450000 0.500000 213.619420 +-25.205487
0.500000 0.550000 182.426511 +-21.142369
0.550000 0.600000 160.653059 +-18.261542
0.600000 0.650000 142.718423 +-15.668634
0.650000 0.700000 124.758925 +-13.592941
0.700000 0.750000 110.572580 +-12.050693
0.750000 0.800000 97.133709 +-10.605717
0.800000 0.850000 86.116192 +-9.373590
0.850000 0.900000 75.417279 +-8.210846
0.900000 0.950000 67.268621 +-7.349244
0.950000 1.000000 58.894369 +-6.445142
1.000000 1.100000 49.181745 +-5.405007
1.100000 1.200000 38.370832 +-4.265568
1.200000 1.300000 30.293883 +-3.306508
1.300000 1.400000 23.644591 +-2.583069
1.400000 1.500000 18.753145 +-2.094578
1.500000 1.600000 14.844365 +-1.641078
1.600000 1.700000 11.851386 +-1.307690
1.700000 1.800000 9.581890 +-1.052535
1.800000 1.900000 7.479762 +-0.832306
1.900000 2.000000 6.206355 +-0.692052
2.000000 2.100000 5.033195 +-1.340684
2.100000 2.200000 3.867517 +-1.076436
2.200000 2.300000 3.144675 +-0.874090
2.300000 2.400000 2.565918 +-0.692260
2.400000 2.500000 2.053788 +-0.596813
2.500000 2.600000 1.699210 +-0.477281
2.600000 2.700000 1.298430 +-0.434407
2.700000 2.800000 1.149134 +-0.356851
2.800000 2.900000 0.950367 +-0.284262
2.900000 3.000000 0.826113 +-0.222665


==> anc/spectra/pion_minus_centr5.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.100000 0.120000 208.831223 +-26.845958
0.120000 0.140000 227.781403 +-29.234282
0.140000 0.160000 228.212402 +-29.277736
0.160000 0.180000 237.846359 +-30.509105
0.180000 0.200000 238.889618 +-30.640114
0.200000 0.250000 222.785876 +-25.382969
0.250000 0.300000 206.788450 +-23.338497
0.300000 0.350000 187.915778 +-21.101174
0.350000 0.400000 167.967473 +-18.776231
0.400000 0.450000 148.554987 +-16.603920
0.450000 0.500000 131.767444 +-14.829498
0.500000 0.550000 110.749880 +-13.076956
0.550000 0.600000 98.170818 +-10.995488
0.600000 0.650000 86.804451 +-9.662559
0.650000 0.700000 76.025933 +-8.292929
0.700000 0.750000 67.095216 +-7.355432
0.750000 0.800000 58.391786 +-6.373568
0.800000 0.850000 51.255409 +-5.587339
0.850000 0.900000 45.217057 +-4.930689
0.900000 0.950000 39.984303 +-4.353511
0.950000 1.000000 35.529977 +-3.889844
1.000000 1.100000 29.624256 +-3.222773
1.100000 1.200000 22.615184 +-2.467036
1.200000 1.300000 17.811638 +-1.940836
1.300000 1.400000 13.998917 +-1.561343
1.400000 1.500000 11.156372 +-1.217556
1.500000 1.600000 8.855566 +-0.978599
1.600000 1.700000 6.746449 +-0.760312
1.700000 1.800000 5.559267 +-0.624304
1.800000 1.900000 4.410285 +-0.497344
1.900000 2.000000 3.617748 +-0.409131
2.000000 2.100000 2.876962 +-0.801335
2.100000 2.200000 2.320233 +-0.607014
2.200000 2.300000 1.929911 +-0.494273
2.300000 2.400000 1.611063 +-0.419479
2.400000 2.500000 1.278404 +-0.357960
2.500000 2.600000 1.097874 +-0.262290
2.600000 2.700000 0.874456 +-0.242244
2.700000 2.800000 0.672355 +-0.222163
2.800000 2.900000 0.561823 +-0.178446
2.900000 3.000000 0.541505 +-0.139233


==> anc/spectra/pion_minus_centr6.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.100000 0.120000 128.079590 +-16.492902
0.120000 0.140000 138.475494 +-17.789221
0.140000 0.160000 147.722717 +-18.970289
0.160000 0.180000 144.925644 +-18.604429
0.180000 0.200000 142.428268 +-18.281286
0.200000 0.250000 133.166846 +-15.333534
0.250000 0.300000 122.904228 +-14.152179
0.300000 0.350000 110.116687 +-12.418296
0.350000 0.400000 97.575480 +-11.029063
0.400000 0.450000 86.652383 +-9.824589
0.450000 0.500000 75.392625 +-8.594546
0.500000 0.550000 63.170637 +-7.419568
0.550000 0.600000 54.869658 +-6.296540
0.600000 0.650000 48.438435 +-5.382479
0.650000 0.700000 41.731889 +-4.559350
0.700000 0.750000 36.529266 +-3.993508
0.750000 0.800000 31.935918 +-3.496815
0.800000 0.850000 28.060221 +-3.060017
0.850000 0.900000 24.924411 +-2.740098
0.900000 0.950000 21.899825 +-2.392670
0.950000 1.000000 19.323706 +-2.111259
1.000000 1.100000 15.916626 +-1.765931
1.100000 1.200000 12.334696 +-1.368738
1.200000 1.300000 9.721115 +-1.073464
1.300000 1.400000 7.501876 +-0.822771
1.400000 1.500000 5.980179 +-0.663822
1.500000 1.600000 4.656574 +-0.513736
1.600000 1.700000 3.821523 +-0.434773
1.700000 1.800000 2.939756 +-0.328656
1.800000 1.900000 2.388053 +-0.272556
1.900000 2.000000 1.988333 +-0.236546
2.000000 2.100000 1.625022 +-0.416261
2.100000 2.200000 1.310183 +-0.341079
2.200000 2.300000 1.063394 +-0.296709
2.300000 2.400000 0.853576 +-0.223600
2.400000 2.500000 0.700532 +-0.206355
2.500000 2.600000 0.547162 +-0.147634
2.600000 2.700000 0.511869 +-0.135667
2.700000 2.800000 0.417117 +-0.127589
2.800000 2.900000 0.307541 +-0.090901
2.900000 3.000000 0.297541 +-0.074069


==> anc/spectra/pion_minus_centr7.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.100000 0.120000 75.246185 +-9.732766
0.120000 0.140000 76.052910 +-9.791644
0.140000 0.160000 79.453079 +-10.222496
0.160000 0.180000 79.794006 +-10.262179
0.180000 0.200000 78.002655 +-10.029240
0.200000 0.250000 71.136432 +-8.241022
0.250000 0.300000 65.961449 +-7.429578
0.300000 0.350000 58.422221 +-6.651288
0.350000 0.400000 51.524940 +-5.745966
0.400000 0.450000 45.185258 +-5.186920
0.450000 0.500000 39.313962 +-4.548603
0.500000 0.550000 31.998691 +-3.684301
0.550000 0.600000 27.565379 +-3.145725
0.600000 0.650000 24.067259 +-2.723794
0.650000 0.700000 21.151699 +-2.339510
0.700000 0.750000 18.583298 +-2.035915
0.750000 0.800000 16.325974 +-1.827313
0.800000 0.850000 14.016613 +-1.536509
0.850000 0.900000 12.129684 +-1.382401
0.900000 0.950000 10.578234 +-1.162891
0.950000 1.000000 9.289444 +-1.021205
1.000000 1.100000 7.601549 +-0.832716
1.100000 1.200000 6.014710 +-0.659253
1.200000 1.300000 4.593543 +-0.508669
1.300000 1.400000 3.644468 +-0.401610
1.400000 1.500000 2.808893 +-0.313183
1.500000 1.600000 2.280510 +-0.259264
1.600000 1.700000 1.707481 +-0.192408
1.700000 1.800000 1.476927 +-0.168445
1.800000 1.900000 1.131399 +-0.130898
1.900000 2.000000 0.965137 +-0.128663
2.000000 2.100000 0.715298 +-0.203114
2.100000 2.200000 0.616227 +-0.154110
2.200000 2.300000 0.485770 +-0.136354
2.300000 2.400000 0.418724 +-0.114569
2.400000 2.500000 0.357815 +-0.096292
2.500000 2.600000 0.319254 +-0.072067
2.600000 2.700000 0.225739 +-0.076733
2.700000 2.800000 0.231404 +-0.054298
2.800000 2.900000 0.181794 +-0.052979
2.900000 3.000000 0.151820 +-0.041465


==> anc/spectra/proton_minus_centr0.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.300000 0.350000 7.599345 +-1.374710
0.350000 0.400000 9.153702 +-1.620453
0.400000 0.450000 11.400978 +-2.000107
0.450000 0.500000 13.088049 +-1.461220
0.500000 0.550000 15.349103 +-2.315693
0.550000 0.600000 16.302791 +-1.977950
0.600000 0.650000 17.147666 +-2.521011
0.650000 0.700000 18.436617 +-2.185864
0.700000 0.750000 18.941365 +-2.114402
0.750000 0.800000 18.869387 +-2.219225
0.800000 0.850000 19.153793 +-2.406665
0.850000 0.900000 20.328225 +-2.449957
0.900000 0.950000 20.630855 +-2.474407
0.950000 1.000000 21.225863 +-2.536303
1.000000 1.100000 20.946897 +-2.478465
1.100000 1.200000 21.172043 +-2.482149
1.200000 1.300000 20.655103 +-2.405366
1.300000 1.400000 19.960327 +-2.322138
1.400000 1.500000 18.980049 +-2.209898
1.500000 1.600000 17.687630 +-2.058707
1.600000 1.700000 16.499359 +-1.923977
1.700000 1.800000 14.560265 +-1.698487
1.800000 1.900000 13.241994 +-1.546004
1.900000 2.000000 11.717357 +-1.364806
2.000000 2.100000 10.348384 +-1.208015
2.100000 2.200000 8.577020 +-1.004190
2.200000 2.300000 7.288618 +-0.852498
2.300000 2.400000 6.320443 +-0.750377
2.400000 2.500000 5.168297 +-0.618924
2.500000 2.600000 4.685554 +-0.567671
2.600000 2.700000 3.610799 +-0.442540
2.700000 2.800000 3.052341 +-0.379902
2.800000 2.900000 2.499212 +-0.318808
2.900000 3.000000 2.160360 +-0.280352


==> anc/spectra/proton_minus_centr1.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.300000 0.350000 6.741637 +-1.245502
0.350000 0.400000 8.363126 +-1.505053
0.400000 0.450000 9.758703 +-1.730566
0.450000 0.500000 10.534473 +-1.361909
0.500000 0.550000 12.011907 +-1.637176
0.550000 0.600000 13.462079 +-1.901131
0.600000 0.650000 14.200779 +-1.951357
0.650000 0.700000 14.165056 +-1.620313
0.700000 0.750000 16.005775 +-2.138202
0.750000 0.800000 15.126330 +-1.806815
0.800000 0.850000 15.438462 +-1.848113
0.850000 0.900000 16.594040 +-2.002172
0.900000 0.950000 16.893864 +-2.028240
0.950000 1.000000 17.731786 +-2.120440
1.000000 1.100000 17.597128 +-2.082829
1.100000 1.200000 17.522051 +-2.055190
1.200000 1.300000 17.117106 +-1.994252
1.300000 1.400000 16.459835 +-1.915853
1.400000 1.500000 15.330732 +-1.786235
1.500000 1.600000 15.083763 +-1.756249
1.600000 1.700000 13.191639 +-1.539626
1.700000 1.800000 12.156094 +-1.418861
1.800000 1.900000 10.571071 +-1.235479
1.900000 2.000000 9.090979 +-1.060551
2.000000 2.100000 7.937700 +-0.928392
2.100000 2.200000 7.020510 +-0.822995
2.200000 2.300000 5.840434 +-0.684423
2.300000 2.400000 4.968481 +-0.591412
2.400000 2.500000 4.328371 +-0.519229
2.500000 2.600000 3.625486 +-0.440843
2.600000 2.700000 3.020059 +-0.370931
2.700000 2.800000 2.655702 +-0.330989
2.800000 2.900000 2.018859 +-0.258820
2.900000 3.000000 1.842084 +-0.239512


==> anc/spectra/proton_minus_centr2.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.300000 0.350000 5.389870 +-0.968564
0.350000 0.400000 5.982033 +-1.056322
0.400000 0.450000 6.748296 +-0.997613
0.450000 0.500000 8.700083 +-0.994537
0.500000 0.550000 9.692493 +-1.348621
0.550000 0.600000 10.515950 +-1.515234
0.600000 0.650000 10.852904 +-1.277927
0.650000 0.700000 11.358053 +-1.403837
0.700000 0.750000 12.550197 +-1.450490
0.750000 0.800000 12.263835 +-1.435078
0.800000 0.850000 12.712843 +-1.486659
0.850000 0.900000 12.612182 +-1.515220
0.900000 0.950000 13.064207 +-1.561749
0.950000 1.000000 13.555948 +-1.614708
1.000000 1.100000 13.244572 +-1.564641
1.100000 1.200000 13.192306 +-1.544366
1.200000 1.300000 12.740120 +-1.481466
1.300000 1.400000 12.414529 +-1.442016
1.400000 1.500000 11.572461 +-1.345362
1.500000 1.600000 10.566172 +-1.227920
1.600000 1.700000 9.796576 +-1.140538
1.700000 1.800000 8.745933 +-1.018268
1.800000 1.900000 7.635683 +-0.889832
1.900000 2.000000 6.944214 +-0.807016
2.000000 2.100000 5.979927 +-0.696451
2.100000 2.200000 5.142843 +-0.600153
2.200000 2.300000 4.414907 +-0.514334
2.300000 2.400000 3.796841 +-0.448860
2.400000 2.500000 3.274881 +-0.389818
2.500000 2.600000 2.671207 +-0.322120
2.600000 2.700000 2.177150 +-0.264945
2.700000 2.800000 1.879273 +-0.231817
2.800000 2.900000 1.527878 +-0.192957
2.900000 3.000000 1.272525 +-0.163379


==> anc/spectra/proton_minus_centr3.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.300000 0.350000 3.927457 +-0.710165
0.350000 0.400000 5.002880 +-0.888348
0.400000 0.450000 5.397830 +-0.949879
0.450000 0.500000 5.900260 +-0.716022
0.500000 0.550000 7.103782 +-1.150119
0.550000 0.600000 7.485921 +-1.178036
0.600000 0.650000 7.934916 +-1.040274
0.650000 0.700000 8.379532 +-0.940585
0.700000 0.750000 8.851872 +-1.011449
0.750000 0.800000 8.626750 +-1.031605
0.800000 0.850000 8.819565 +-1.036743
0.850000 0.900000 9.217625 +-1.109738
0.900000 0.950000 9.151511 +-1.096672
0.950000 1.000000 9.520064 +-1.136607
1.000000 1.100000 9.231182 +-1.091862
1.100000 1.200000 9.218444 +-1.080481
1.200000 1.300000 8.683855 +-1.011215
1.300000 1.400000 8.333766 +-0.969509
1.400000 1.500000 7.736627 +-0.900930
1.500000 1.600000 6.771200 +-0.788574
1.600000 1.700000 6.459420 +-0.753574
1.700000 1.800000 5.769343 +-0.673285
1.800000 1.900000 5.096486 +-0.595437
1.900000 2.000000 4.502572 +-0.524891
2.000000 2.100000 3.785295 +-0.442564
2.100000 2.200000 3.313087 +-0.388315
2.200000 2.300000 2.803206 +-0.328320
2.300000 2.400000 2.371451 +-0.282136
2.400000 2.500000 2.006909 +-0.240747
2.500000 2.600000 1.620580 +-0.197302
2.600000 2.700000 1.421944 +-0.174631
2.700000 2.800000 1.267424 +-0.157868
2.800000 2.900000 1.015776 +-0.129747
2.900000 3.000000 0.813851 +-0.106141


==> anc/spectra/proton_minus_centr4.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.300000 0.350000 3.065669 +-0.561289
0.350000 0.400000 3.732958 +-0.669122
0.400000 0.450000 3.714540 +-0.663317
0.450000 0.500000 4.191063 +-0.479137
0.500000 0.550000 5.009719 +-0.718599
0.550000 0.600000 5.442059 +-0.738552
0.600000 0.650000 5.622187 +-0.939593
0.650000 0.700000 5.986782 +-0.631779
0.700000 0.750000 6.201994 +-0.667239
0.750000 0.800000 6.111722 +-0.727466
0.800000 0.850000 6.203789 +-0.838688
0.850000 0.900000 6.272878 +-0.758602
0.900000 0.950000 6.513440 +-0.783592
0.950000 1.000000 6.393503 +-0.766806
1.000000 1.100000 6.447021 +-0.764131
1.100000 1.200000 6.097407 +-0.716452
1.200000 1.300000 5.631090 +-0.657575
1.300000 1.400000 5.254412 +-0.613214
1.400000 1.500000 4.753889 +-0.555617
1.500000 1.600000 4.395799 +-0.513766
1.600000 1.700000 3.921415 +-0.459546
1.700000 1.800000 3.517971 +-0.412614
1.800000 1.900000 3.055739 +-0.359141
1.900000 2.000000 2.539763 +-0.298395
2.000000 2.100000 2.346129 +-0.276356
2.100000 2.200000 2.022230 +-0.239095
2.200000 2.300000 1.736398 +-0.205409
2.300000 2.400000 1.385617 +-0.167040
2.400000 2.500000 1.118625 +-0.136551
2.500000 2.600000 1.008722 +-0.124806
2.600000 2.700000 0.801608 +-0.100767
2.700000 2.800000 0.671369 +-0.086099
2.800000 2.900000 0.598946 +-0.078687
2.900000 3.000000 0.532558 +-0.071254


==> anc/spectra/proton_minus_centr5.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.300000 0.350000 2.536965 +-0.474800
0.350000 0.400000 2.691156 +-0.488864
0.400000 0.450000 2.836681 +-0.410750
0.450000 0.500000 3.211316 +-0.349320
0.500000 0.550000 3.562348 +-0.508479
0.550000 0.600000 3.959787 +-0.445046
0.600000 0.650000 3.951496 +-0.455933
0.650000 0.700000 4.144447 +-0.459925
0.700000 0.750000 4.244851 +-0.489627
0.750000 0.800000 4.217847 +-0.533922
0.800000 0.850000 4.167801 +-0.535638
0.850000 0.900000 4.257071 +-0.518015
0.900000 0.950000 4.209901 +-0.509923
0.950000 1.000000 4.145296 +-0.500584
1.000000 1.100000 4.005795 +-0.476642
1.100000 1.200000 3.667242 +-0.432869
1.200000 1.300000 3.483037 +-0.408613
1.300000 1.400000 3.277744 +-0.384374
1.400000 1.500000 2.946212 +-0.346206
1.500000 1.600000 2.587132 +-0.304421
1.600000 1.700000 2.254640 +-0.266329
1.700000 1.800000 2.000656 +-0.236790
1.800000 1.900000 1.802121 +-0.213823
1.900000 2.000000 1.505993 +-0.178974
2.000000 2.100000 1.306406 +-0.156097
2.100000 2.200000 1.082792 +-0.130339
2.200000 2.300000 0.897319 +-0.108574
2.300000 2.400000 0.818227 +-0.100658
2.400000 2.500000 0.583846 +-0.073673
2.500000 2.600000 0.494579 +-0.063677
2.600000 2.700000 0.424279 +-0.055632
2.700000 2.800000 0.396874 +-0.052841
2.800000 2.900000 0.294200 +-0.041105
2.900000 3.000000 0.257727 +-0.036940


==> anc/spectra/proton_minus_centr6.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.300000 0.350000 1.604435 +-0.311375
0.350000 0.400000 1.613725 +-0.298691
0.400000 0.450000 1.842725 +-0.285596
0.450000 0.500000 2.146922 +-0.279357
0.500000 0.550000 2.484466 +-0.361986
0.550000 0.600000 2.512989 +-0.276353
0.600000 0.650000 2.511678 +-0.330909
0.650000 0.700000 2.654750 +-0.302981
0.700000 0.750000 2.713701 +-0.318599
0.750000 0.800000 2.535495 +-0.303600
0.800000 0.850000 2.669391 +-0.392302
0.850000 0.900000 2.670441 +-0.328876
0.900000 0.950000 2.605855 +-0.319570
0.950000 1.000000 2.570518 +-0.314252
1.000000 1.100000 2.262457 +-0.271447
1.100000 1.200000 2.225260 +-0.264682
1.200000 1.300000 2.024135 +-0.239614
1.300000 1.400000 1.829031 +-0.216759
1.400000 1.500000 1.556460 +-0.185312
1.500000 1.600000 1.315664 +-0.157328
1.600000 1.700000 1.152810 +-0.138687
1.700000 1.800000 1.050048 +-0.126704
1.800000 1.900000 0.909957 +-0.110485
1.900000 2.000000 0.757913 +-0.092598
2.000000 2.100000 0.644374 +-0.079567
2.100000 2.200000 0.521827 +-0.065442
2.200000 2.300000 0.426034 +-0.054167
2.300000 2.400000 0.397712 +-0.051466
2.400000 2.500000 0.295967 +-0.039745
2.500000 2.600000 0.247014 +-0.034272
2.600000 2.700000 0.215730 +-0.030671
2.700000 2.800000 0.186961 +-0.027385
2.800000 2.900000 0.144749 +-0.022431
2.900000 3.000000 0.128001 +-0.020603


==> anc/spectra/proton_minus_centr7.txt <==
BinLow BinHigh 1/Nev d^2N/(dp_Tdy) (GeV/c)^{-1} (pi+) +-sqrt(stat^2+syst^2)
0.300000 0.350000 0.974415 +-0.200112
0.350000 0.400000 1.123118 +-0.217980
0.400000 0.450000 1.077459 +-0.202192
0.450000 0.500000 1.336123 +-0.166180
0.500000 0.550000 1.535049 +-0.206706
0.550000 0.600000 1.473473 +-0.283653
0.600000 0.650000 1.517024 +-0.187786
0.650000 0.700000 1.786977 +-0.301684
0.700000 0.750000 1.664651 +-0.299354
0.750000 0.800000 1.418546 +-0.183254
0.800000 0.850000 1.337249 +-0.170959
0.850000 0.900000 1.474619 +-0.185915
0.900000 0.950000 1.340469 +-0.169056
0.950000 1.000000 1.296883 +-0.163283
1.000000 1.100000 1.206470 +-0.146998
1.100000 1.200000 1.146282 +-0.138660
1.200000 1.300000 0.981350 +-0.118651
1.300000 1.400000 0.848338 +-0.103095
1.400000 1.500000 0.751877 +-0.091996
1.500000 1.600000 0.635777 +-0.078488
1.600000 1.700000 0.572592 +-0.071259
1.700000 1.800000 0.445331 +-0.056462
1.800000 1.900000 0.361046 +-0.046709
1.900000 2.000000 0.328948 +-0.042844
2.000000 2.100000 0.291378 +-0.038479
2.100000 2.200000 0.218279 +-0.030026
2.200000 2.300000 0.193951 +-0.027096
2.300000 2.400000 0.162784 +-0.023682
2.400000 2.500000 0.137520 +-0.020733
2.500000 2.600000 0.124135 +-0.019251
2.600000 2.700000 0.132776 +-0.020359
2.700000 2.800000 0.078372 +-0.013820
2.800000 2.900000 0.079641 +-0.014107
2.900000 3.000000 0.055289 +-0.011145


==> anc/v1RHICpredictions.dat <==
0.01	-0.000376256	-0.000420864	-0.000488763	-0.000574452	-0.000580837
0.13	-0.00462429	-0.00512729	-0.00593577	-0.00709793	-0.00757577
0.25	-0.00843142	-0.00935564	-0.0108035	-0.0129207	-0.0136001
0.37	-0.0105182	-0.0116084	-0.013341	-0.0159243	-0.0165756
0.49	-0.0114504	-0.0123776	-0.013955	-0.0162453	-0.0162417
0.61	-0.0112555	-0.011805	-0.012946	-0.0144948	-0.0135393
0.73	-0.0100505	-0.0100953	-0.0106708	-0.0112842	-0.0093698
0.85	-0.00798334	-0.00744604	-0.00738565	-0.00698491	-0.00419911
0.97	-0.00518658	-0.00402533	-0.00329778	-0.00186294	0.00164329
1.09	-0.00178622	0.000025679	0.00143627	0.00389431	0.00797612
1.21	0.00212681	0.0045971	0.00668243	0.0101258	0.0146274
1.33	0.00648548	0.00961278	0.0123559	0.0167257	0.0215045
1.45	0.0112234	0.0149916	0.0183591	0.0235822	0.0284994
1.57	0.0162713	0.0206572	0.0246006	0.0305911	0.0355141
1.69	0.0215748	0.0265461	0.0310134	0.0376711	0.0424739
1.81	0.0270903	0.0326057	0.0375319	0.044751	0.0493059
1.93	0.032771	0.0387886	0.0441028	0.0517643	0.0559528
2.05	0.0385842	0.045054	0.0506774	0.0586619	0.0623645
2.17	0.0444905	0.051357	0.0572059	0.0653823	0.0684798
2.29	0.0504626	0.0576635	0.0636497	0.0718806	0.0742528
2.41	0.0564758	0.0639547	0.069986	0.0781399	0.0796741
2.53	0.0625134	0.0702054	0.0761927	0.084133	0.0847092
2.65	0.0685565	0.076399	0.0822523	0.0898489	0.0893591
2.77	0.0745859	0.0825195	0.0881532	0.0952783	0.0936129
2.89	0.0805877	0.0885536	0.0938821	0.100413	0.0974629





==> anc/v1fromALICE.dat <==
0.37	-0.014297397587386913	-0.016086546483152594	-0.0185575012114167	-0.02135403031057784	-0.024162763046072535
0.615	-0.014668191713597034	-0.016515299375239743	-0.018860116762359852	-0.021361454018306438	-0.024207985071471944
0.865	-0.011381449058542721	-0.013258769234101344	-0.01505328303132875	-0.016474383698864458	-0.01849380249901307
1.21	-0.003957755007100361	-0.004504004208151021	-0.00503428516856809	-0.006165039136175436	-0.005752317157163663
1.71	0.011674325367146127	0.012494339697997833	0.014659634775183254	0.016295174403056632	0.017779833999858437
2.21	0.03213413523178608	0.03465793040970738	0.04011513969566417	0.04286581234399535	0.044753161575993974
2.71	0.054168662992711294	0.06054597194001226	0.06351002636413827	0.06643960605362723	0.07031114843130645
3.35	0.07960962273597433	0.08619166719973131	0.09179989111576194	0.09490852172280423	0.09067323300704934

